FewRef-5: Fixed-Reference Test-Time Adaptation for Virtual Staining

Virtual staining synthesizes special-stain images from routine hematoxylin and eosin (H&E), extending the information available from an existing digital slide. However, a fixed inference rule can leave available real target-stain references unused, limiting query-specific correction of stain appearance at deployment. Test-time adaptation (TTA) provides a mechanism for this reference-guided, query-specific refinement without retraining the generator. We therefore propose FewRef-5, a reference-assisted TTA method for virtual staining built on StainPromptInversion. We extract tissue-masked optical-density means and standard deviations from five real Masson's trichrome (MAS) training patches and average them into a fixed stain target. A scheduled statistic-matching loss introduces this target into per-query visual-prompt optimization alongside our edge/Gram consistency penalties and the inherited reconstruction objectives. The target remains unchanged across queries, avoiding recursive dependence on earlier generated outputs while the pretrained generator stays fixed. On recorded H&E-to-MAS outputs for 1,989 queries, FewRef-5 reduces target-set FID from 183.201 to 166.904 and increases source-referenced SSIM from 0.92787 to 0.94996 relative to our Edge+Gram variant. Source PSNR and MS-SSIM decrease, showing an endpoint trade-off rather than uniformly better reconstruction.

==> anc/FIGURE_SOURCES.tsv <==
packaged_path	sha256	origin
fig/source_images/StainPrompt_FewRef_1M_MAS_Ref5_Frozen_inputs_res.png	ca5005453808ee5fdbb018b52398d5afbab1d06412317629de740e8b5b4665c0	paper_image_samples.zip/projects/StainPrompt_FewRef_1M_MAS_Ref5_Frozen/evalations/inputs_res/0.png
fig/source_images/StainPrompt_FewRef_1M_MAS_Ref5_Frozen_pas_new.png	50073b1a8942b45c64bf4fc23b12f1e2fb388e775479396a474c3601dcbb8da4	paper_image_samples.zip/projects/StainPrompt_FewRef_1M_MAS_Ref5_Frozen/evalations/umdst/pas_new/0.png
fig/source_images/original_method_1M.png	5001d7bc8165ae321d45f9a1f4c5c7a64ae30ce43db482bbba588e7f70be95c0	figure5_completed_review.zip/original_method_1M.png ; local original-method reproduction for HE/0001.png


==> anc/README.txt <==
Ancillary provenance records accompanying FewRef-5.
SOURCE_RECORDS.tsv and FIGURE_SOURCES.tsv retain archive-relative identities.
qualitative_record contains the supplied completed single-query reproduction configuration, preparation record, hashes, and inference log. Its nested pending-output field is a historical collection manifest; the top-level completed status and output digest describe the completed reproduction.
same_input_roi.json records the Figure 5 fixed-coordinate crop.
These records are not a complete full-set code/data/environment release.


==> anc/SOURCE_RECORDS.tsv <==
archive_relative_path	sha256	role
projects/StainPrompt_FewRef_1M_MAS_Ref5_Frozen/main.py	ce2f1c1f0cb3cbd66c483ed7a1cbebaf17913f722bbf215a9a18934a6927917e	query loop, reference initialization
projects/StainPrompt_FewRef_1M_MAS_Ref5_Frozen/guided_diffusion/gaussian_diffusion.py	5698d9556adba34ed8b2d4a683fbf5384f95f43282d1d38304f9541c296413ca	prompt losses, OD statistics, schedule
projects/StainPrompt_FewRef_1M_MAS_Ref5_Frozen/references_5.txt	cac09443eab3842a07960d21192ea3ea7140f743048ebea51c7fef8585e2422b	five reference names
projects/StainPrompt_FewRef_1M_MAS_Ref5_Frozen/evaluate_metric/ssim.py	1d92921aef1c4ef6987c968575eb1f5a1d3ef25f91e418f5e841876c3de459b2	implemented structural correlation
projects/StainPrompt_FewRef_1M_MAS_Ref5_Frozen/eval.py	4e423d5fc08c9cb85a827785706f6b6baca14e9c52440bf2e8464edb10343ca1	evaluation entry point
projects/StainPrompt_FewRef_1M_MAS_Ref5_Frozen/evaluate_metric/eval_score.py	8367111d59fff047eb33493c04ea299b3b88fa4eb14c3700150b163bfa93ae49	metric references and calculation
projects/StainPrompt_StainMemory_A_1M/eval_1m.log	ba5a015ac5dfa9a81ac67a92273c46b20621546f89961f3f4614d5371b9e4a34	MAS Memory-A endpoints
projects/StainPrompt_StainMemory_B_1M_MAS_SQG_DIAG50/sqg_eval.log	d3ae5b62f44ecdb9815305bcb1fcf0f78bb09d5b41d8d4a2da101ed1d3e521e0	MAS soft-gate endpoints
projects/StainPrompt_PaperRepro_1M_PAS_DS100/pas_ds100_eval.log	4e81e4b94e51311e8a98605083c038e70ec8e65a1042923bf594ca212fbe852e	PAS DS100 endpoints
projects/StainPrompt_StainMemory_A_1M/main.py	f4240d72aedf88ad22c439c02d7f092a4a7d2583e94757e6e7660d0dacbe86e5	generated-memory initialization and update
projects/StainPrompt_StainMemory_A_1M/guided_diffusion/gaussian_diffusion.py	5baa1c1f6549b883a6b11b71d2cec4f4394c204900e834b7f67402af821b476b	generated-memory initialization and update
projects/StainPrompt_StainMemory_B_1M_MAS_QG35/main.py	ba4081d4339ab4c0709b25dd3d8acd5aac5846ed7986d4a581854d1d0a4d06cc	hard-gate threshold 0.0035 and quality diagnostic
projects/StainPrompt_StainMemory_B_1M_MAS_QG35/guided_diffusion/gaussian_diffusion.py	5698d9556adba34ed8b2d4a683fbf5384f95f43282d1d38304f9541c296413ca	hard-gate threshold 0.0035 and quality diagnostic
projects/StainPrompt_StainMemory_B_1M_MAS_QG40/main.py	b57fa17ab7092991b3388a32f551c22811102ff177e29461ac16b56c5da6e5f0	hard-gate threshold 0.0040 and quality diagnostic
projects/StainPrompt_StainMemory_B_1M_MAS_QG40/guided_diffusion/gaussian_diffusion.py	5698d9556adba34ed8b2d4a683fbf5384f95f43282d1d38304f9541c296413ca	hard-gate threshold 0.0040 and quality diagnostic
projects/StainPrompt_StainMemory_B_1M_MAS_SQG_DIAG50/main.py	a1d4cf94884847633ac52517126025d626a69588fd67073ab5915de6cabcee76	soft-gate weights and initialization
projects/StainPrompt_StainMemory_B_1M_MAS_SQG_DIAG50/guided_diffusion/gaussian_diffusion.py	5698d9556adba34ed8b2d4a683fbf5384f95f43282d1d38304f9541c296413ca	soft-gate weights and initialization
figure5_completed_review.zip/run_configuration.json	5b9619ccff6b41c83ff908a8ad4bedbfbfcafd7484003fd0412fca8254afccf2	completed original-method qualitative reproduction
figure5_completed_review.zip/OFFICIAL_SOURCE_RECORD.json	76ec9ea99d76f2d5bc5e0a85cc9451243665537347b19ea5de037e32db2c94b3	completed original-method qualitative reproduction
figure5_completed_review.zip/code_sha256.json	912a4a00b32782bddf52901ee8dc2e08819085b1dd46ad1fc217ea72536c0a4b	completed original-method qualitative reproduction
figure5_completed_review.zip/preparation.json	063fe1a526fbb18cc9c13428d6eea050b4dae67ecd1f5b4ec929fa7462f13980	completed original-method qualitative reproduction
figure5_completed_review.zip/inference.log	abc916d0e1140275fe7d00101aa1a64c1465d3e4980fa12b0a0f37ee0cfb8112	completed original-method qualitative reproduction
projects/StainPrompt_FewRef_1M_MAS_Ref5_Frozen/scripts/stain2stain_sample.sh	6de62cb760ccab244b937dd81202ae738b3f2868819fa72bf6161c76226ec149	archived local launcher and model/sampling settings


==> anc/qualitative_record/OFFICIAL_SOURCE_RECORD.json <==
{
  "repository": "https://github.com/DianaNerualNetwork/StainPromptInversion",
  "retrieved_branch": "main",
  "commit": "unavailable; API returned HTTP 403",
  "retrieved_session_date": "2026-11-19 Asia/Shanghai",
  "files": {
    "gaussian_diffusion.py": "2e1565dbbb996eb755381f780dcd74726dbbe5572483a1f47359966637674c65",
    "evaluate_metric/ssim.py": "1d92921aef1c4ef6987c968575eb1f5a1d3ef25f91e418f5e841876c3de459b2",
    "LICENSE": "d1a98fd461bef29f42f2f5417b42d60eb34911593515870a8af16e7118f6838b",
    "reference/main.py": "58f563c248c24638ba986f3d73d3c660e894a45c74968719ae991d2466bb428e",
    "reference/scripts/stain2stain_sample.sh": "1b055d1a2239e1ac1972ded58db074fc15fdda532c42bca26092a399613ed428"
  },
  "notes": [
    "Downloaded original objective and full diffusion sampler are bundled unchanged.",
    "Outside the method block, supplied local diffusion code is byte-for-byte text identical to the downloaded original implementation.",
    "Official sample script references model770000.pt; this controlled local comparison defaults to the same model1000000.pt file as FewRef-5. It is an original-method local reproduction, not an author-supplied published output.",
    "MAS settings follow the repository README: alpha .05; style inversion unconditional; structure inversion HE-conditioned; target sampling MAS-conditioned.",
    "Modern PyTorch non-reentrant checkpointing and frozen model parameters are runtime compatibility/memory measures; they do not change loss definitions."
  ]
}


==> anc/qualitative_record/code_sha256.json <==
{
  "guided_diffusion/gaussian_diffusion.py": "2e1565dbbb996eb755381f780dcd74726dbbe5572483a1f47359966637674c65",
  "guided_diffusion/image_datasets.py": "9cd8ba977d8dd41c933f5282eeef5fc1f9806fefa4b70141f6ad4f9040b8222e",
  "guided_diffusion/respace.py": "c86bc81fa28415d042cd610573c7d65af2944be3d084e686f49490783746d40b",
  "guided_diffusion/resample.py": "13a06f67e655dc145833896389576b0f8e68b2f677dc9eed60ed8839aa6a9c62",
  "guided_diffusion/resizer.py": "9c1608459afee012b714178fc99bef5b3c0cb7dba73b9c709db27287d4c6d78a",
  "guided_diffusion/losses.py": "0b0f5a5532910fbc7f16d30f2b891d8f1e20aa88881589ce4eacc2cc6ce06026",
  "guided_diffusion/dist_util.py": "aaa2e7ad7c1a48086b72c5d505f9ff9992e2953b6a2587920fcfa29f01ade222",
  "guided_diffusion/logger.py": "615d9cb63dd2cfe017ac424bcc64340257c83eb9cb8e6b6913df4bd55831c1c0",
  "guided_diffusion/unet.py": "6a90e2551a62e6857617ec5989e55b96ba032f0b10d5afa264b107e67b555be3",
  "guided_diffusion/gaussian_diffusion_before_StainMemory_A.py": "1d4ea48366d077726bf0c5e5f81579bc3bb906e3482a906a99deadf97636b789",
  "guided_diffusion/train_util.py": "54ad4418e66831fca3789e3cc5643bb22618a67a6dc7896466a872280815cc89",
  "guided_diffusion/nn.py": "5a2ce518cc68ebbc92e6a3cfe7a9b958e670728d18cbc5cd227ca7f579e8eac6",
  "guided_diffusion/fp16_util.py": "3f2568c82d81040cbed88de6c722f482a1d6c720172e1db3eb314309960a66c4",
  "guided_diffusion/script_util.py": "9ee887dc46271f5dd9d36ab733706f085f6cb8ca43edc37d12fb7d123a968957",
  "guided_diffusion/model/umdst_network.py": "128091e8142412a603b210df152c595177602c1c5ada2e707542941911619515",
  "guided_diffusion/model/cyclegan_network.py": "064f4c04461d4030acb954647ddedd8a41fc8678dd2cd68ce3aa98190edbcb65",
  "datasets/basedataset.py": "e59d19c61802056328434bc4b88d98866c095c070fdfef58db44194f79b9501b",
  "datasets/ahnir_dataset.py": "2a2f4157eeb2ccf48fa5fc8cc1ff818d4fc892777a8af18d0e083b81d5952d5b",
  "datasets/__init__.py": "6e6f04972960b698a7c6f28fb06d76e24796c87dc0e536076fa44a54c6696df0",
  "datasets/transforms.py": "0011327c035d6c4234527ef39c49024a4571aa796ca0fe9c964e4402b77f1456",
  "evaluate_metric/reproducibility.py": "4278789752cc52a2d09dd103ab665573e18145ad4dfd31fc63a2640f61cb9022",
  "evaluate_metric/eval_score.py": "8367111d59fff047eb33493c04ea299b3b88fa4eb14c3700150b163bfa93ae49",
  "evaluate_metric/mse_psnr_ssim_mssim.py": "766ef3eb6d6a9c2b3d31ab986181c94b40f532d6892d070bc6e5f09652381075",
  "evaluate_metric/utils.py": "d3bd005285f6d105debdcdd54b192284e6d4682a0fc12cdf7799460c52fc9c01",
  "evaluate_metric/inception.py": "ea68780165efd7b7244693e08f4e05e52a1de807a7bb62bdcfdbce65e1dc5360",
  "evaluate_metric/ssim.py": "1d92921aef1c4ef6987c968575eb1f5a1d3ef25f91e418f5e841876c3de459b2",
  "evaluate_metric/fid.py": "d4445856c082e74393524f3a3c303a4357610a0bbbc4bee121d9f06ee811f2cf",
  "evaluate_metric/interact.py": "4f02c105e75417cfb4aa3185f3490481abd14b76a8de5714c3650e0ce1de7f9f"
}


==> anc/qualitative_record/inference.log <==
PREFLIGHT PASS: checkpoint gradients and original structural loss.
VISIBLE_GPU=GPU-aed07ec6-eb9f-b1b1-1ebd-ca909b17b6fd FREE_GiB=23.43 TOTAL_GiB=23.69
Hashing shared checkpoint files for provenance...
Logging to /root/autodl-tmp/wwx/figure5_original_method_v1/runs/run_6q0qjssh/diffusion_log
Creating frozen diffusion model...
INPUT PIXEL MATCH: PASS; beginning ONE query.
Inversions completed; fitting original-method prompt...

  0%|                                                                                                                                                                         | 0/2500 [00:00<?, ?it/s]
loss= 0.629551:   0%|                                                                                                                                                 | 1/2500 [00:00<16:51,  2.47it/s]
loss= 0.612363:   0%|                                                                                                                                                 | 2/2500 [00:00<11:55,  3.49it/s]
loss= 0.595459:   0%|▏                                                                                                                                                | 3/2500 [00:00<09:19,  4.46it/s]
loss= 0.579060:   0%|▏                                                                                                                                                | 4/2500 [00:00<09:05,  4.57it/s]
loss= 0.562763:   0%|▎                                                                                                                                                | 5/2500 [00:01<07:56,  5.23it/s]
loss= 0.546820:   0%|▎                                                                                                                                                | 6/2500 [00:01<07:15,  5.73it/s]
loss= 0.531555:   0%|▍                                                                                                                                                | 7/2500 [00:01<07:38,  5.43it/s]
loss= 0.516277:   0%|▍                                                                                                                                                | 8/2500 [00:01<07:06,  5.84it/s]
loss= 0.501385:   0%|▌                                                                                                                                                | 9/2500 [00:01<06:46,  6.13it/s]
loss= 0.487328:   0%|▌                                                                                                                                               | 10/2500 [00:01<07:17,  5.69it/s]
loss= 0.473130:   0%|▋                                                                                                                                               | 11/2500 [00:02<07:00,  5.93it/s]
loss= 0.459319:   0%|▋                                                                                                                                               | 12/2500 [00:02<06:45,  6.14it/s]
loss= 0.445909:   1%|▋                                                                                                                                               | 13/2500 [00:02<06:30,  6.37it/s]
loss= 0.433516:   1%|▊                                                                                                                                               | 14/2500 [00:02<07:04,  5.85it/s]
loss= 0.420752:   1%|▊                                                                                                                                               | 15/2500 [00:02<06:46,  6.11it/s]
loss= 0.408361:   1%|▉                                                                                                                                               | 16/2500 [00:02<06:39,  6.23it/s]
loss= 0.396358:   1%|▉                                                                                                                                               | 17/2500 [00:03<06:35,  6.28it/s]
loss= 0.384741:   1%|█                                                                                                                                               | 18/2500 [00:03<06:32,  6.33it/s]
loss= 0.373505:   1%|█                                                                                                                                               | 19/2500 [00:03<06:27,  6.41it/s]
loss= 0.363445:   1%|█▏                                                                                                                                              | 20/2500 [00:03<07:10,  5.76it/s]
loss= 0.352697:   1%|█▏                                                                                                                                              | 21/2500 [00:03<06:57,  5.94it/s]
loss= 0.342275:   1%|█▎                                                                                                                                              | 22/2500 [00:03<06:45,  6.11it/s]
loss= 0.332185:   1%|█▎                                                                                                                                              | 23/2500 [00:04<06:38,  6.22it/s]
loss= 0.322430:   1%|█▍                                                                                                                                              | 24/2500 [00:04<06:33,  6.30it/s]
loss= 0.313012:   1%|█▍                                                                                                                                              | 25/2500 [00:04<06:28,  6.37it/s]
loss= 0.303920:   1%|█▍                                                                                                                                              | 26/2500 [00:04<06:25,  6.42it/s]
loss= 0.295812:   1%|█▌                                                                                                                                              | 27/2500 [00:04<07:15,  5.67it/s]
loss= 0.287081:   1%|█▌                                                                                                                                              | 28/2500 [00:04<07:11,  5.73it/s]
loss= 0.278658:   1%|█▋                                                                                                                                              | 29/2500 [00:05<07:09,  5.75it/s]
loss= 0.270529:   1%|█▋                                                                                                                                              | 30/2500 [00:05<07:08,  5.76it/s]
loss= 0.262684:   1%|█▊                                                                                                                                              | 31/2500 [00:05<07:04,  5.81it/s]
loss= 0.255112:   1%|█▊                                                                                                                                              | 32/2500 [00:05<07:05,  5.79it/s]
loss= 0.247810:   1%|█▉                                                                                                                                              | 33/2500 [00:05<07:16,  5.65it/s]
loss= 0.240770:   1%|█▉                                                                                                                                              | 34/2500 [00:05<07:11,  5.71it/s]
loss= 0.234541:   1%|██                                                                                                                                              | 35/2500 [00:06<07:50,  5.24it/s]
loss= 0.227765:   1%|██                                                                                                                                              | 36/2500 [00:06<07:27,  5.51it/s]
loss= 0.221212:   1%|██▏                                                                                                                                             | 37/2500 [00:06<07:10,  5.73it/s]
loss= 0.214918:   2%|██▏                                                                                                                                             | 38/2500 [00:06<06:55,  5.92it/s]
loss= 0.208837:   2%|██▏                                                                                                                                             | 39/2500 [00:06<06:41,  6.14it/s]
loss= 0.202956:   2%|██▎                                                                                                                                             | 40/2500 [00:06<06:30,  6.31it/s]
loss= 0.197284:   2%|██▎                                                                                                                                             | 41/2500 [00:07<06:26,  6.36it/s]
loss= 0.191818:   2%|██▍                                                                                                                                             | 42/2500 [00:07<06:24,  6.40it/s]
loss= 0.186542:   2%|██▍                                                                                                                                             | 43/2500 [00:07<06:19,  6.47it/s]
loss= 0.181946:   2%|██▌                                                                                                                                             | 44/2500 [00:07<07:02,  5.81it/s]
loss= 0.176816:   2%|██▌                                                                                                                                             | 45/2500 [00:07<06:48,  6.01it/s]
loss= 0.171857:   2%|██▋                                                                                                                                             | 46/2500 [00:07<06:38,  6.15it/s]
loss= 0.167101:   2%|██▋                                                                                                                                             | 47/2500 [00:08<06:30,  6.28it/s]
loss= 0.162496:   2%|██▊                                                                                                                                             | 48/2500 [00:08<06:32,  6.25it/s]
loss= 0.158033:   2%|██▊                                                                                                                                             | 49/2500 [00:08<06:36,  6.18it/s]
loss= 0.153730:   2%|██▉                                                                                                                                             | 50/2500 [00:08<06:35,  6.20it/s]
loss= 0.149582:   2%|██▉                                                                                                                                             | 51/2500 [00:08<06:40,  6.11it/s]
loss= 0.145570:   2%|██▉                                                                                                                                             | 52/2500 [00:08<06:39,  6.12it/s]
loss= 0.142098:   2%|███                                                                                                                                             | 53/2500 [00:09<07:22,  5.53it/s]
loss= 0.138187:   2%|███                                                                                                                                             | 54/2500 [00:09<07:07,  5.72it/s]
loss= 0.134422:   2%|███▏                                                                                                                                            | 55/2500 [00:09<06:53,  5.91it/s]
loss= 0.130799:   2%|███▏                                                                                                                                            | 56/2500 [00:09<06:44,  6.05it/s]
loss= 0.127287:   2%|███▎                                                                                                                                            | 57/2500 [00:09<06:34,  6.19it/s]
loss= 0.123882:   2%|███▎                                                                                                                                            | 58/2500 [00:09<06:24,  6.34it/s]
loss= 0.120602:   2%|███▍                                                                                                                                            | 59/2500 [00:10<06:18,  6.45it/s]
loss= 0.117441:   2%|███▍                                                                                                                                            | 60/2500 [00:10<06:13,  6.53it/s]
loss= 0.114381:   2%|███▌                                                                                                                                            | 61/2500 [00:10<06:14,  6.51it/s]
loss= 0.111414:   2%|███▌                                                                                                                                            | 62/2500 [00:10<06:10,  6.59it/s]
loss= 0.108838:   3%|███▋                                                                                                                                            | 63/2500 [00:10<09:05,  4.46it/s]
loss= 0.105902:   3%|███▋                                                                                                                                            | 64/2500 [00:11<08:09,  4.97it/s]
loss= 0.103133:   3%|███▋                                                                                                                                            | 65/2500 [00:11<07:29,  5.42it/s]
loss= 0.100425:   3%|███▊                                                                                                                                            | 66/2500 [00:11<07:03,  5.74it/s]
loss= 0.097808:   3%|███▊                                                                                                                                            | 67/2500 [00:11<06:45,  6.01it/s]
loss= 0.095291:   3%|███▉                                                                                                                                            | 68/2500 [00:11<06:35,  6.15it/s]
loss= 0.092862:   3%|███▉                                                                                                                                            | 69/2500 [00:11<06:31,  6.21it/s]
loss= 0.090509:   3%|████                                                                                                                                            | 70/2500 [00:11<06:22,  6.36it/s]
loss= 0.088235:   3%|████                                                                                                                                            | 71/2500 [00:12<06:17,  6.43it/s]
loss= 0.086038:   3%|████▏                                                                                                                                           | 72/2500 [00:12<06:10,  6.56it/s]
loss= 0.083916:   3%|████▏                                                                                                                                           | 73/2500 [00:12<06:09,  6.57it/s]
loss= 0.081863:   3%|████▎                                                                                                                                           | 74/2500 [00:12<06:06,  6.62it/s]
loss= 0.080033:   3%|████▎                                                                                                                                           | 75/2500 [00:12<06:48,  5.94it/s]
loss= 0.077979:   3%|████▍                                                                                                                                           | 76/2500 [00:12<06:30,  6.21it/s]
loss= 0.076044:   3%|████▍                                                                                                                                           | 77/2500 [00:13<06:16,  6.43it/s]
loss= 0.074128:   3%|████▍                                                                                                                                           | 78/2500 [00:13<06:29,  6.22it/s]
loss= 0.072301:   3%|████▌                                                                                                                                           | 79/2500 [00:13<06:43,  6.00it/s]
loss= 0.070556:   3%|████▌                                                                                                                                           | 80/2500 [00:13<06:50,  5.90it/s]
loss= 0.068864:   3%|████▋                                                                                                                                           | 81/2500 [00:13<06:56,  5.81it/s]
loss= 0.067216:   3%|████▋                                                                                                                                           | 82/2500 [00:13<06:59,  5.76it/s]
loss= 0.065624:   3%|████▊                                                                                                                                           | 83/2500 [00:14<07:04,  5.69it/s]
loss= 0.064097:   3%|████▊                                                                                                                                           | 84/2500 [00:14<07:05,  5.68it/s]
loss= 0.062627:   3%|████▉                                                                                                                                           | 85/2500 [00:14<07:01,  5.73it/s]
loss= 0.061203:   3%|████▉                                                                                                                                           | 86/2500 [00:14<06:59,  5.76it/s]
loss= 0.059822:   3%|█████                                                                                                                                           | 87/2500 [00:14<06:55,  5.81it/s]
loss= 0.058629:   4%|█████                                                                                                                                           | 88/2500 [00:15<07:50,  5.13it/s]
loss= 0.057189:   4%|█████▏                                                                                                                                          | 89/2500 [00:15<07:35,  5.30it/s]
loss= 0.055920:   4%|█████▏                                                                                                                                          | 90/2500 [00:15<07:25,  5.41it/s]
loss= 0.054599:   4%|█████▏                                                                                                                                          | 91/2500 [00:15<07:34,  5.30it/s]
loss= 0.053355:   4%|█████▎                                                                                                                                          | 92/2500 [00:15<07:47,  5.15it/s]
loss= 0.052191:   4%|█████▎                                                                                                                                          | 93/2500 [00:15<08:00,  5.01it/s]
loss= 0.051059:   4%|█████▍                                                                                                                                          | 94/2500 [00:16<07:37,  5.26it/s]
loss= 0.049946:   4%|█████▍                                                                                                                                          | 95/2500 [00:16<07:04,  5.67it/s]
loss= 0.048869:   4%|█████▌                                                                                                                                          | 96/2500 [00:16<06:38,  6.04it/s]
loss= 0.047841:   4%|█████▌                                                                                                                                          | 97/2500 [00:16<06:20,  6.32it/s]
loss= 0.046857:   4%|█████▋                                                                                                                                          | 98/2500 [00:16<06:08,  6.51it/s]
loss= 0.045902:   4%|█████▋                                                                                                                                          | 99/2500 [00:16<06:03,  6.61it/s]
loss= 0.044972:   4%|█████▋                                                                                                                                         | 100/2500 [00:17<06:01,  6.64it/s]
loss= 0.044074:   4%|█████▊                                                                                                                                         | 101/2500 [00:17<06:00,  6.65it/s]
loss= 0.043372:   4%|█████▊                                                                                                                                         | 102/2500 [00:17<06:38,  6.01it/s]
loss= 0.042361:   4%|█████▉                                                                                                                                         | 103/2500 [00:17<06:19,  6.31it/s]
loss= 0.041578:   4%|█████▉                                                                                                                                         | 104/2500 [00:17<06:07,  6.53it/s]
loss= 0.040684:   4%|██████                                                                                                                                         | 105/2500 [00:17<06:00,  6.64it/s]
loss= 0.039845:   4%|██████                                                                                                                                         | 106/2500 [00:17<05:56,  6.71it/s]
loss= 0.039094:   4%|██████                                                                                                                                         | 107/2500 [00:18<06:00,  6.64it/s]
loss= 0.038367:   4%|██████▏                                                                                                                                        | 108/2500 [00:18<05:58,  6.67it/s]
loss= 0.037632:   4%|██████▏                                                                                                                                        | 109/2500 [00:18<06:03,  6.57it/s]
loss= 0.036914:   4%|██████▎                                                                                                                                        | 110/2500 [00:18<05:57,  6.69it/s]
loss= 0.036237:   4%|██████▎                                                                                                                                        | 111/2500 [00:18<05:53,  6.76it/s]
loss= 0.035597:   4%|██████▍                                                                                                                                        | 112/2500 [00:18<05:49,  6.84it/s]
loss= 0.034976:   5%|██████▍                                                                                                                                        | 113/2500 [00:18<05:52,  6.78it/s]
loss= 0.034365:   5%|██████▌                                                                                                                                        | 114/2500 [00:19<05:55,  6.71it/s]
loss= 0.033771:   5%|██████▌                                                                                                                                        | 115/2500 [00:19<05:56,  6.69it/s]
loss= 0.033202:   5%|██████▋                                                                                                                                        | 116/2500 [00:19<05:56,  6.68it/s]
loss= 0.032805:   5%|██████▋                                                                                                                                        | 117/2500 [00:19<06:45,  5.88it/s]
loss= 0.032120:   5%|██████▋                                                                                                                                        | 118/2500 [00:19<06:29,  6.12it/s]
loss= 0.031650:   5%|██████▊                                                                                                                                        | 119/2500 [00:19<06:15,  6.34it/s]
loss= 0.031049:   5%|██████▊                                                                                                                                        | 120/2500 [00:20<06:07,  6.47it/s]
loss= 0.030495:   5%|██████▉                                                                                                                                        | 121/2500 [00:20<06:03,  6.55it/s]
loss= 0.030029:   5%|██████▉                                                                                                                                        | 122/2500 [00:20<06:02,  6.56it/s]
loss= 0.029574:   5%|███████                                                                                                                                        | 123/2500 [00:20<05:58,  6.63it/s]
loss= 0.029095:   5%|███████                                                                                                                                        | 124/2500 [00:20<05:56,  6.67it/s]
loss= 0.028625:   5%|███████▏                                                                                                                                       | 125/2500 [00:20<05:53,  6.72it/s]
loss= 0.028192:   5%|███████▏                                                                                                                                       | 126/2500 [00:20<05:50,  6.77it/s]
loss= 0.027790:   5%|███████▎                                                                                                                                       | 127/2500 [00:21<05:53,  6.72it/s]
loss= 0.027393:   5%|███████▎                                                                                                                                       | 128/2500 [00:21<05:50,  6.76it/s]
loss= 0.026997:   5%|███████▍                                                                                                                                       | 129/2500 [00:21<05:50,  6.77it/s]
loss= 0.026611:   5%|███████▍                                                                                                                                       | 130/2500 [00:21<05:49,  6.78it/s]
loss= 0.026246:   5%|███████▍                                                                                                                                       | 131/2500 [00:21<05:52,  6.72it/s]
loss= 0.026007:   5%|███████▌                                                                                                                                       | 132/2500 [00:21<06:37,  5.96it/s]
loss= 0.025552:   5%|███████▌                                                                                                                                       | 133/2500 [00:22<06:24,  6.15it/s]
loss= 0.025258:   5%|███████▋                                                                                                                                       | 134/2500 [00:22<06:18,  6.25it/s]
loss= 0.024840:   5%|███████▋                                                                                                                                       | 135/2500 [00:22<06:12,  6.35it/s]
loss= 0.024474:   5%|███████▊                                                                                                                                       | 136/2500 [00:22<06:10,  6.38it/s]
loss= 0.024183:   5%|███████▊                                                                                                                                       | 137/2500 [00:22<06:10,  6.37it/s]
loss= 0.023888:   6%|███████▉                                                                                                                                       | 138/2500 [00:22<06:04,  6.49it/s]
loss= 0.023566:   6%|███████▉                                                                                                                                       | 139/2500 [00:23<06:00,  6.55it/s]
loss= 0.023252:   6%|████████                                                                                                                                       | 140/2500 [00:23<06:00,  6.56it/s]
loss= 0.022971:   6%|████████                                                                                                                                       | 141/2500 [00:23<05:59,  6.57it/s]
loss= 0.022710:   6%|████████                                                                                                                                       | 142/2500 [00:23<05:55,  6.62it/s]
loss= 0.022449:   6%|████████▏                                                                                                                                      | 143/2500 [00:23<05:53,  6.67it/s]
loss= 0.022183:   6%|████████▏                                                                                                                                      | 144/2500 [00:23<05:55,  6.62it/s]
loss= 0.021925:   6%|████████▎                                                                                                                                      | 145/2500 [00:23<05:53,  6.66it/s]
loss= 0.021684:   6%|████████▎                                                                                                                                      | 146/2500 [00:24<05:51,  6.70it/s]
loss= 0.021456:   6%|████████▍                                                                                                                                      | 147/2500 [00:24<05:49,  6.72it/s]
loss= 0.021232:   6%|████████▍                                                                                                                                      | 148/2500 [00:24<05:54,  6.64it/s]
loss= 0.021076:   6%|████████▌                                                                                                                                      | 149/2500 [00:24<06:40,  5.87it/s]
loss= 0.020808:   6%|████████▌                                                                                                                                      | 150/2500 [00:24<06:24,  6.12it/s]
loss= 0.020591:   6%|████████▋                                                                                                                                      | 151/2500 [00:24<06:12,  6.30it/s]
loss= 0.020325:   6%|████████▋                                                                                                                                      | 152/2500 [00:25<06:04,  6.44it/s]
loss= 0.020100:   6%|████████▊                                                                                                                                      | 153/2500 [00:25<05:58,  6.55it/s]
loss= 0.019902:   6%|████████▊                                                                                                                                      | 154/2500 [00:25<05:54,  6.61it/s]
loss= 0.019706:   6%|████████▊                                                                                                                                      | 155/2500 [00:25<05:52,  6.66it/s]
loss= 0.019510:   6%|████████▉                                                                                                                                      | 156/2500 [00:25<05:49,  6.70it/s]
loss= 0.019317:   6%|████████▉                                                                                                                                      | 157/2500 [00:25<05:48,  6.73it/s]
loss= 0.019131:   6%|█████████                                                                                                                                      | 158/2500 [00:25<05:47,  6.75it/s]
loss= 0.018954:   6%|█████████                                                                                                                                      | 159/2500 [00:26<05:47,  6.74it/s]
loss= 0.018786:   6%|█████████▏                                                                                                                                     | 160/2500 [00:26<05:47,  6.74it/s]
loss= 0.018623:   6%|█████████▏                                                                                                                                     | 161/2500 [00:26<05:46,  6.74it/s]
loss= 0.018462:   6%|█████████▎                                                                                                                                     | 162/2500 [00:26<05:46,  6.75it/s]
loss= 0.018302:   7%|█████████▎                                                                                                                                     | 163/2500 [00:26<05:47,  6.72it/s]
loss= 0.018148:   7%|█████████▍                                                                                                                                     | 164/2500 [00:26<05:46,  6.75it/s]
loss= 0.018002:   7%|█████████▍                                                                                                                                     | 165/2500 [00:26<05:41,  6.84it/s]
loss= 0.017862:   7%|█████████▍                                                                                                                                     | 166/2500 [00:27<05:43,  6.79it/s]
loss= 0.017724:   7%|█████████▌                                                                                                                                     | 167/2500 [00:27<06:24,  6.07it/s]
loss= 0.017661:   7%|█████████▌                                                                                                                                     | 168/2500 [00:27<06:12,  6.26it/s]
loss= 0.017420:   7%|█████████▋                                                                                                                                     | 169/2500 [00:27<06:03,  6.41it/s]
loss= 0.017276:   7%|█████████▋                                                                                                                                     | 170/2500 [00:27<05:58,  6.51it/s]
loss= 0.017161:   7%|█████████▊                                                                                                                                     | 171/2500 [00:27<05:53,  6.58it/s]
loss= 0.017003:   7%|█████████▊                                                                                                                                     | 172/2500 [00:28<05:48,  6.67it/s]
loss= 0.016854:   7%|█████████▉                                                                                                                                     | 173/2500 [00:28<05:52,  6.60it/s]
loss= 0.016741:   7%|█████████▉                                                                                                                                     | 174/2500 [00:28<05:50,  6.63it/s]
loss= 0.016634:   7%|██████████                                                                                                                                     | 175/2500 [00:28<05:48,  6.68it/s]
loss= 0.016509:   7%|██████████                                                                                                                                     | 176/2500 [00:28<05:44,  6.75it/s]
loss= 0.016378:   7%|██████████                                                                                                                                     | 177/2500 [00:28<05:48,  6.66it/s]
loss= 0.016265:   7%|██████████▏                                                                                                                                    | 178/2500 [00:28<05:44,  6.74it/s]
loss= 0.016169:   7%|██████████▏                                                                                                                                    | 179/2500 [00:29<05:42,  6.77it/s]
loss= 0.016070:   7%|██████████▎                                                                                                                                    | 180/2500 [00:29<05:50,  6.62it/s]
loss= 0.015961:   7%|██████████▎                                                                                                                                    | 181/2500 [00:29<05:56,  6.50it/s]
loss= 0.015854:   7%|██████████▍                                                                                                                                    | 182/2500 [00:29<06:02,  6.40it/s]
loss= 0.015757:   7%|██████████▍                                                                                                                                    | 183/2500 [00:29<06:01,  6.41it/s]
loss= 0.015669:   7%|██████████▌                                                                                                                                    | 184/2500 [00:29<05:52,  6.58it/s]
loss= 0.015581:   7%|██████████▌                                                                                                                                    | 185/2500 [00:29<05:43,  6.74it/s]
loss= 0.015459:   7%|██████████▋                                                                                                                                    | 186/2500 [00:30<06:24,  6.02it/s]
loss= 0.015529:   7%|██████████▋                                                                                                                                    | 187/2500 [00:30<06:10,  6.24it/s]
loss= 0.015261:   8%|██████████▊                                                                                                                                    | 188/2500 [00:30<05:57,  6.46it/s]
loss= 0.015191:   8%|██████████▊                                                                                                                                    | 189/2500 [00:30<05:48,  6.63it/s]
loss= 0.015153:   8%|██████████▊                                                                                                                                    | 190/2500 [00:30<05:46,  6.67it/s]
loss= 0.015022:   8%|██████████▉                                                                                                                                    | 191/2500 [00:30<05:43,  6.73it/s]
loss= 0.014892:   8%|██████████▉                                                                                                                                    | 192/2500 [00:31<05:37,  6.84it/s]
loss= 0.014824:   8%|███████████                                                                                                                                    | 193/2500 [00:31<05:36,  6.85it/s]
loss= 0.014779:   8%|███████████                                                                                                                                    | 194/2500 [00:31<05:34,  6.90it/s]
loss= 0.014701:   8%|███████████▏                                                                                                                                   | 195/2500 [00:31<05:32,  6.93it/s]
loss= 0.014598:   8%|███████████▏                                                                                                                                   | 196/2500 [00:31<05:34,  6.89it/s]
loss= 0.014511:   8%|███████████▎                                                                                                                                   | 197/2500 [00:31<05:35,  6.87it/s]
loss= 0.014452:   8%|███████████▎                                                                                                                                   | 198/2500 [00:31<05:38,  6.80it/s]
loss= 0.014398:   8%|███████████▍                                                                                                                                   | 199/2500 [00:32<05:40,  6.75it/s]
loss= 0.014328:   8%|███████████▍                                                                                                                                   | 200/2500 [00:32<05:44,  6.68it/s]
loss= 0.014249:   8%|███████████▍                                                                                                                                   | 201/2500 [00:32<05:42,  6.70it/s]
loss= 0.014178:   8%|███████████▌                                                                                                                                   | 202/2500 [00:32<05:39,  6.76it/s]
loss= 0.014121:   8%|███████████▌                                                                                                                                   | 203/2500 [00:32<05:37,  6.81it/s]
loss= 0.014067:   8%|███████████▋                                                                                                                                   | 204/2500 [00:32<05:39,  6.77it/s]
loss= 0.014006:   8%|███████████▋                                                                                                                                   | 205/2500 [00:32<05:40,  6.74it/s]
loss= 0.013919:   8%|███████████▊                                                                                                                                   | 206/2500 [00:33<06:28,  5.91it/s]
loss= 0.014049:   8%|███████████▊                                                                                                                                   | 207/2500 [00:33<06:22,  5.99it/s]
loss= 0.013775:   8%|███████████▉                                                                                                                                   | 208/2500 [00:33<06:05,  6.27it/s]
loss= 0.013734:   8%|███████████▉                                                                                                                                   | 209/2500 [00:33<05:54,  6.47it/s]
loss= 0.013745:   8%|████████████                                                                                                                                   | 210/2500 [00:33<05:48,  6.58it/s]
loss= 0.013637:   8%|████████████                                                                                                                                   | 211/2500 [00:33<05:42,  6.68it/s]
loss= 0.013515:   8%|████████████▏                                                                                                                                  | 212/2500 [00:34<05:42,  6.68it/s]
loss= 0.013467:   9%|████████████▏                                                                                                                                  | 213/2500 [00:34<05:42,  6.69it/s]
loss= 0.013458:   9%|████████████▏                                                                                                                                  | 214/2500 [00:34<05:43,  6.66it/s]
loss= 0.013412:   9%|████████████▎                                                                                                                                  | 215/2500 [00:34<05:38,  6.75it/s]
loss= 0.013328:   9%|████████████▎                                                                                                                                  | 216/2500 [00:34<05:37,  6.76it/s]
loss= 0.013253:   9%|████████████▍                                                                                                                                  | 217/2500 [00:34<05:43,  6.64it/s]
loss= 0.013213:   9%|████████████▍                                                                                                                                  | 218/2500 [00:34<05:50,  6.51it/s]
loss= 0.013186:   9%|████████████▌                                                                                                                                  | 219/2500 [00:35<05:51,  6.48it/s]
loss= 0.013141:   9%|████████████▌                                                                                                                                  | 220/2500 [00:35<05:54,  6.44it/s]
loss= 0.013080:   9%|████████████▋                                                                                                                                  | 221/2500 [00:35<05:59,  6.35it/s]
loss= 0.013023:   9%|████████████▋                                                                                                                                  | 222/2500 [00:35<06:01,  6.31it/s]
loss= 0.012983:   9%|████████████▊                                                                                                                                  | 223/2500 [00:35<06:14,  6.08it/s]
loss= 0.012948:   9%|████████████▊                                                                                                                                  | 224/2500 [00:35<06:35,  5.75it/s]
loss= 0.012907:   9%|████████████▊                                                                                                                                  | 225/2500 [00:36<06:51,  5.53it/s]
loss= 0.012858:   9%|████████████▉                                                                                                                                  | 226/2500 [00:36<06:52,  5.51it/s]
loss= 0.012837:   9%|████████████▉                                                                                                                                  | 227/2500 [00:36<07:53,  4.80it/s]
loss= 0.012960:   9%|█████████████                                                                                                                                  | 228/2500 [00:36<07:46,  4.87it/s]
loss= 0.012707:   9%|█████████████                                                                                                                                  | 229/2500 [00:37<07:31,  5.03it/s]
loss= 0.012670:   9%|█████████████▏                                                                                                                                 | 230/2500 [00:37<07:30,  5.04it/s]
loss= 0.012700:   9%|█████████████▏                                                                                                                                 | 231/2500 [00:37<07:36,  4.97it/s]
loss= 0.012615:   9%|█████████████▎                                                                                                                                 | 232/2500 [00:37<09:21,  4.04it/s]
loss= 0.012502:   9%|█████████████▎                                                                                                                                 | 233/2500 [00:37<08:19,  4.54it/s]
loss= 0.012460:   9%|█████████████▍                                                                                                                                 | 234/2500 [00:38<07:36,  4.97it/s]
loss= 0.012465:   9%|█████████████▍                                                                                                                                 | 235/2500 [00:38<07:06,  5.30it/s]
loss= 0.012442:   9%|█████████████▍                                                                                                                                 | 236/2500 [00:38<06:49,  5.53it/s]
loss= 0.012377:   9%|█████████████▌                                                                                                                                 | 237/2500 [00:38<06:38,  5.68it/s]
loss= 0.012312:  10%|█████████████▌                                                                                                                                 | 238/2500 [00:38<06:25,  5.87it/s]
loss= 0.012279:  10%|█████████████▋                                                                                                                                 | 239/2500 [00:38<06:16,  6.00it/s]
loss= 0.012264:  10%|█████████████▋                                                                                                                                 | 240/2500 [00:39<06:10,  6.10it/s]
loss= 0.012238:  10%|█████████████▊                                                                                                                                 | 241/2500 [00:39<06:01,  6.25it/s]
loss= 0.012192:  10%|█████████████▊                                                                                                                                 | 242/2500 [00:39<05:49,  6.45it/s]
loss= 0.012147:  10%|█████████████▉                                                                                                                                 | 243/2500 [00:39<05:46,  6.52it/s]
loss= 0.012117:  10%|█████████████▉                                                                                                                                 | 244/2500 [00:39<05:41,  6.60it/s]
loss= 0.012094:  10%|██████████████                                                                                                                                 | 245/2500 [00:39<05:39,  6.65it/s]
loss= 0.012067:  10%|██████████████                                                                                                                                 | 246/2500 [00:39<05:38,  6.65it/s]
loss= 0.012032:  10%|██████████████▏                                                                                                                                | 247/2500 [00:40<05:39,  6.64it/s]
loss= 0.012042:  10%|██████████████▏                                                                                                                                | 248/2500 [00:40<06:18,  5.94it/s]
loss= 0.012208:  10%|██████████████▏                                                                                                                                | 249/2500 [00:40<06:05,  6.16it/s]
loss= 0.011918:  10%|██████████████▎                                                                                                                                | 250/2500 [00:40<05:54,  6.35it/s]
loss= 0.011910:  10%|██████████████▎                                                                                                                                | 251/2500 [00:40<05:48,  6.45it/s]
loss= 0.011969:  10%|██████████████▍                                                                                                                                | 252/2500 [00:40<05:44,  6.52it/s]
loss= 0.011877:  10%|██████████████▍                                                                                                                                | 253/2500 [00:41<05:36,  6.68it/s]
loss= 0.011757:  10%|██████████████▌                                                                                                                                | 254/2500 [00:41<05:32,  6.76it/s]
loss= 0.011726:  10%|██████████████▌                                                                                                                                | 255/2500 [00:41<05:28,  6.83it/s]
loss= 0.011754:  10%|██████████████▋                                                                                                                                | 256/2500 [00:41<05:32,  6.76it/s]
loss= 0.011745:  10%|██████████████▋                                                                                                                                | 257/2500 [00:41<05:34,  6.70it/s]
loss= 0.011682:  10%|██████████████▊                                                                                                                                | 258/2500 [00:41<05:35,  6.67it/s]
loss= 0.011619:  10%|██████████████▊                                                                                                                                | 259/2500 [00:41<05:36,  6.66it/s]
loss= 0.011596:  10%|██████████████▊                                                                                                                                | 260/2500 [00:42<05:38,  6.63it/s]
loss= 0.011595:  10%|██████████████▉                                                                                                                                | 261/2500 [00:42<05:38,  6.60it/s]
loss= 0.011579:  10%|██████████████▉                                                                                                                                | 262/2500 [00:42<05:35,  6.68it/s]
loss= 0.011541:  11%|███████████████                                                                                                                                | 263/2500 [00:42<05:31,  6.74it/s]
loss= 0.011502:  11%|███████████████                                                                                                                                | 264/2500 [00:42<05:34,  6.69it/s]
loss= 0.011480:  11%|███████████████▏                                                                                                                               | 265/2500 [00:42<05:30,  6.77it/s]
loss= 0.011467:  11%|███████████████▏                                                                                                                               | 266/2500 [00:42<05:29,  6.78it/s]
loss= 0.011449:  11%|███████████████▎                                                                                                                               | 267/2500 [00:43<05:28,  6.80it/s]
loss= 0.011421:  11%|███████████████▎                                                                                                                               | 268/2500 [00:43<05:31,  6.74it/s]
loss= 0.011393:  11%|███████████████▍                                                                                                                               | 269/2500 [00:43<05:28,  6.80it/s]
loss= 0.011373:  11%|███████████████▍                                                                                                                               | 270/2500 [00:43<05:26,  6.82it/s]
loss= 0.011515:  11%|███████████████▌                                                                                                                               | 271/2500 [00:43<06:09,  6.03it/s]
loss= 0.011554:  11%|███████████████▌                                                                                                                               | 272/2500 [00:43<05:58,  6.21it/s]
loss= 0.011346:  11%|███████████████▌                                                                                                                               | 273/2500 [00:44<05:46,  6.43it/s]
loss= 0.011311:  11%|███████████████▋                                                                                                                               | 274/2500 [00:44<05:39,  6.56it/s]
loss= 0.011349:  11%|███████████████▋                                                                                                                               | 275/2500 [00:44<05:34,  6.65it/s]
loss= 0.011287:  11%|███████████████▊                                                                                                                               | 276/2500 [00:44<05:31,  6.70it/s]
loss= 0.011194:  11%|███████████████▊                                                                                                                               | 277/2500 [00:44<05:29,  6.75it/s]
loss= 0.011159:  11%|███████████████▉                                                                                                                               | 278/2500 [00:44<05:26,  6.80it/s]
loss= 0.011170:  11%|███████████████▉                                                                                                                               | 279/2500 [00:44<05:24,  6.85it/s]
loss= 0.011163:  11%|████████████████                                                                                                                               | 280/2500 [00:45<05:22,  6.88it/s]
loss= 0.011120:  11%|████████████████                                                                                                                               | 281/2500 [00:45<05:26,  6.80it/s]
loss= 0.011077:  11%|████████████████▏                                                                                                                              | 282/2500 [00:45<05:24,  6.84it/s]
loss= 0.011059:  11%|████████████████▏                                                                                                                              | 283/2500 [00:45<05:24,  6.84it/s]
loss= 0.011054:  11%|████████████████▏                                                                                                                              | 284/2500 [00:45<05:23,  6.85it/s]
loss= 0.011039:  11%|████████████████▎                                                                                                                              | 285/2500 [00:45<05:23,  6.84it/s]
loss= 0.011010:  11%|████████████████▎                                                                                                                              | 286/2500 [00:45<05:25,  6.80it/s]
loss= 0.010982:  11%|████████████████▍                                                                                                                              | 287/2500 [00:46<05:25,  6.80it/s]
loss= 0.010967:  12%|████████████████▍                                                                                                                              | 288/2500 [00:46<05:26,  6.78it/s]
loss= 0.010958:  12%|████████████████▌                                                                                                                              | 289/2500 [00:46<05:48,  6.35it/s]
loss= 0.010945:  12%|████████████████▌                                                                                                                              | 290/2500 [00:46<05:58,  6.17it/s]
loss= 0.010924:  12%|████████████████▋                                                                                                                              | 291/2500 [00:46<05:51,  6.28it/s]
loss= 0.010904:  12%|████████████████▋                                                                                                                              | 292/2500 [00:46<05:42,  6.44it/s]
loss= 0.010889:  12%|████████████████▊                                                                                                                              | 293/2500 [00:47<05:35,  6.57it/s]
loss= 0.010877:  12%|████████████████▊                                                                                                                              | 294/2500 [00:47<05:34,  6.60it/s]
loss= 0.011035:  12%|████████████████▊                                                                                                                              | 295/2500 [00:47<06:15,  5.87it/s]
loss= 0.011103:  12%|████████████████▉                                                                                                                              | 296/2500 [00:47<06:06,  6.02it/s]
loss= 0.010869:  12%|████████████████▉                                                                                                                              | 297/2500 [00:47<05:55,  6.19it/s]
loss= 0.010833:  12%|█████████████████                                                                                                                              | 298/2500 [00:47<05:47,  6.34it/s]
loss= 0.010897:  12%|█████████████████                                                                                                                              | 299/2500 [00:48<05:43,  6.40it/s]
loss= 0.010844:  12%|█████████████████▏                                                                                                                             | 300/2500 [00:48<05:41,  6.45it/s]
loss= 0.010740:  12%|█████████████████▏                                                                                                                             | 301/2500 [00:48<05:39,  6.49it/s]
loss= 0.010701:  12%|█████████████████▎                                                                                                                             | 302/2500 [00:48<05:35,  6.54it/s]
loss= 0.010723:  12%|█████████████████▎                                                                                                                             | 303/2500 [00:48<05:35,  6.55it/s]
loss= 0.010730:  12%|█████████████████▍                                                                                                                             | 304/2500 [00:48<05:32,  6.61it/s]
loss= 0.010694:  12%|█████████████████▍                                                                                                                             | 305/2500 [00:48<05:33,  6.58it/s]
loss= 0.010649:  12%|█████████████████▌                                                                                                                             | 306/2500 [00:49<05:31,  6.63it/s]
loss= 0.010632:  12%|█████████████████▌                                                                                                                             | 307/2500 [00:49<05:24,  6.75it/s]
loss= 0.010634:  12%|█████████████████▌                                                                                                                             | 308/2500 [00:49<05:22,  6.81it/s]
loss= 0.010628:  12%|█████████████████▋                                                                                                                             | 309/2500 [00:49<05:22,  6.79it/s]
loss= 0.010602:  12%|█████████████████▋                                                                                                                             | 310/2500 [00:49<05:22,  6.78it/s]
loss= 0.010576:  12%|█████████████████▊                                                                                                                             | 311/2500 [00:49<05:20,  6.84it/s]
loss= 0.010565:  12%|█████████████████▊                                                                                                                             | 312/2500 [00:49<05:16,  6.91it/s]
loss= 0.010564:  13%|█████████████████▉                                                                                                                             | 313/2500 [00:50<05:14,  6.95it/s]
loss= 0.010557:  13%|█████████████████▉                                                                                                                             | 314/2500 [00:50<05:19,  6.85it/s]
loss= 0.010540:  13%|██████████████████                                                                                                                             | 315/2500 [00:50<05:19,  6.84it/s]
loss= 0.010521:  13%|██████████████████                                                                                                                             | 316/2500 [00:50<05:17,  6.87it/s]
loss= 0.010509:  13%|██████████████████▏                                                                                                                            | 317/2500 [00:50<05:15,  6.91it/s]
loss= 0.010503:  13%|██████████████████▏                                                                                                                            | 318/2500 [00:50<05:14,  6.94it/s]
loss= 0.010497:  13%|██████████████████▏                                                                                                                            | 319/2500 [00:50<05:15,  6.91it/s]
loss= 0.010732:  13%|██████████████████▎                                                                                                                            | 320/2500 [00:51<05:55,  6.12it/s]
loss= 0.010757:  13%|██████████████████▎                                                                                                                            | 321/2500 [00:51<05:41,  6.38it/s]
loss= 0.010519:  13%|██████████████████▍                                                                                                                            | 322/2500 [00:51<05:37,  6.46it/s]
loss= 0.010512:  13%|██████████████████▍                                                                                                                            | 323/2500 [00:51<05:34,  6.51it/s]
loss= 0.010566:  13%|██████████████████▌                                                                                                                            | 324/2500 [00:51<05:32,  6.55it/s]
loss= 0.010493:  13%|██████████████████▌                                                                                                                            | 325/2500 [00:51<05:31,  6.57it/s]
loss= 0.010399:  13%|██████████████████▋                                                                                                                            | 326/2500 [00:52<05:33,  6.52it/s]
loss= 0.010378:  13%|██████████████████▋                                                                                                                            | 327/2500 [00:52<05:34,  6.49it/s]
loss= 0.010403:  13%|██████████████████▊                                                                                                                            | 328/2500 [00:52<05:36,  6.45it/s]
loss= 0.010396:  13%|██████████████████▊                                                                                                                            | 329/2500 [00:52<05:35,  6.47it/s]
loss= 0.010352:  13%|██████████████████▉                                                                                                                            | 330/2500 [00:52<05:33,  6.50it/s]
loss= 0.010316:  13%|██████████████████▉                                                                                                                            | 331/2500 [00:52<05:33,  6.51it/s]
loss= 0.010312:  13%|██████████████████▉                                                                                                                            | 332/2500 [00:52<05:32,  6.53it/s]
loss= 0.010323:  13%|███████████████████                                                                                                                            | 333/2500 [00:53<05:31,  6.55it/s]
loss= 0.010314:  13%|███████████████████                                                                                                                            | 334/2500 [00:53<05:31,  6.54it/s]
loss= 0.010285:  13%|███████████████████▏                                                                                                                           | 335/2500 [00:53<05:42,  6.31it/s]
loss= 0.010258:  13%|███████████████████▏                                                                                                                           | 336/2500 [00:53<05:42,  6.32it/s]
loss= 0.010251:  13%|███████████████████▎                                                                                                                           | 337/2500 [00:53<05:43,  6.30it/s]
loss= 0.010255:  14%|███████████████████▎                                                                                                                           | 338/2500 [00:53<05:44,  6.28it/s]
loss= 0.010253:  14%|███████████████████▍                                                                                                                           | 339/2500 [00:54<05:44,  6.27it/s]
loss= 0.010238:  14%|███████████████████▍                                                                                                                           | 340/2500 [00:54<05:47,  6.22it/s]
loss= 0.010220:  14%|███████████████████▌                                                                                                                           | 341/2500 [00:54<05:47,  6.22it/s]
loss= 0.010210:  14%|███████████████████▌                                                                                                                           | 342/2500 [00:54<05:46,  6.23it/s]
loss= 0.010207:  14%|███████████████████▌                                                                                                                           | 343/2500 [00:54<05:46,  6.22it/s]
loss= 0.010204:  14%|███████████████████▋                                                                                                                           | 344/2500 [00:54<05:44,  6.25it/s]
loss= 0.010195:  14%|███████████████████▋                                                                                                                           | 345/2500 [00:55<05:41,  6.31it/s]
loss= 0.010425:  14%|███████████████████▊                                                                                                                           | 346/2500 [00:55<06:17,  5.70it/s]
loss= 0.010499:  14%|███████████████████▊                                                                                                                           | 347/2500 [00:55<06:02,  5.94it/s]
loss= 0.010220:  14%|███████████████████▉                                                                                                                           | 348/2500 [00:55<05:49,  6.15it/s]
loss= 0.010227:  14%|███████████████████▉                                                                                                                           | 349/2500 [00:55<05:36,  6.39it/s]
loss= 0.010299:  14%|████████████████████                                                                                                                           | 350/2500 [00:55<05:48,  6.17it/s]
loss= 0.010223:  14%|████████████████████                                                                                                                           | 351/2500 [00:56<05:59,  5.98it/s]
loss= 0.010119:  14%|████████████████████▏                                                                                                                          | 352/2500 [00:56<06:17,  5.69it/s]
loss= 0.010093:  14%|████████████████████▏                                                                                                                          | 353/2500 [00:56<06:05,  5.88it/s]
loss= 0.010123:  14%|████████████████████▏                                                                                                                          | 354/2500 [00:56<06:02,  5.92it/s]
loss= 0.010125:  14%|████████████████████▎                                                                                                                          | 355/2500 [00:56<05:58,  5.99it/s]
loss= 0.010085:  14%|████████████████████▎                                                                                                                          | 356/2500 [00:56<05:54,  6.06it/s]
loss= 0.010046:  14%|████████████████████▍                                                                                                                          | 357/2500 [00:57<05:54,  6.04it/s]
loss= 0.010040:  14%|████████████████████▍                                                                                                                          | 358/2500 [00:57<06:01,  5.93it/s]
loss= 0.010051:  14%|████████████████████▌                                                                                                                          | 359/2500 [00:57<06:04,  5.87it/s]
loss= 0.010048:  14%|████████████████████▌                                                                                                                          | 360/2500 [00:57<06:18,  5.65it/s]
loss= 0.010023:  14%|████████████████████▋                                                                                                                          | 361/2500 [00:57<06:19,  5.64it/s]
loss= 0.009996:  14%|████████████████████▋                                                                                                                          | 362/2500 [00:58<06:28,  5.51it/s]
loss= 0.009987:  15%|████████████████████▊                                                                                                                          | 363/2500 [00:58<06:33,  5.43it/s]
loss= 0.009991:  15%|████████████████████▊                                                                                                                          | 364/2500 [00:58<06:50,  5.20it/s]
loss= 0.009994:  15%|████████████████████▉                                                                                                                          | 365/2500 [00:58<06:46,  5.26it/s]
loss= 0.009983:  15%|████████████████████▉                                                                                                                          | 366/2500 [00:58<06:56,  5.12it/s]
loss= 0.009967:  15%|████████████████████▉                                                                                                                          | 367/2500 [00:58<06:48,  5.23it/s]
loss= 0.009956:  15%|█████████████████████                                                                                                                          | 368/2500 [00:59<06:51,  5.19it/s]
loss= 0.009952:  15%|█████████████████████                                                                                                                          | 369/2500 [00:59<06:32,  5.44it/s]
loss= 0.009951:  15%|█████████████████████▏                                                                                                                         | 370/2500 [00:59<06:14,  5.68it/s]
loss= 0.009946:  15%|█████████████████████▏                                                                                                                         | 371/2500 [00:59<05:59,  5.92it/s]
loss= 0.009938:  15%|█████████████████████▎                                                                                                                         | 372/2500 [00:59<05:53,  6.02it/s]
loss= 0.010211:  15%|█████████████████████▎                                                                                                                         | 373/2500 [01:00<06:28,  5.48it/s]
loss= 0.010269:  15%|█████████████████████▍                                                                                                                         | 374/2500 [01:00<06:13,  5.68it/s]
loss= 0.009965:  15%|█████████████████████▍                                                                                                                         | 375/2500 [01:00<06:05,  5.82it/s]
loss= 0.010008:  15%|█████████████████████▌                                                                                                                         | 376/2500 [01:00<05:57,  5.93it/s]
loss= 0.010082:  15%|█████████████████████▌                                                                                                                         | 377/2500 [01:00<05:51,  6.04it/s]
loss= 0.009980:  15%|█████████████████████▌                                                                                                                         | 378/2500 [01:00<05:48,  6.08it/s]
loss= 0.009869:  15%|█████████████████████▋                                                                                                                         | 379/2500 [01:00<05:48,  6.08it/s]
loss= 0.009859:  15%|█████████████████████▋                                                                                                                         | 380/2500 [01:01<05:53,  5.99it/s]
loss= 0.009902:  15%|█████████████████████▊                                                                                                                         | 381/2500 [01:01<05:52,  6.02it/s]
loss= 0.009900:  15%|█████████████████████▊                                                                                                                         | 382/2500 [01:01<05:44,  6.14it/s]
loss= 0.009845:  15%|█████████████████████▉                                                                                                                         | 383/2500 [01:01<05:40,  6.21it/s]
loss= 0.009799:  15%|█████████████████████▉                                                                                                                         | 384/2500 [01:01<05:38,  6.26it/s]
loss= 0.009798:  15%|██████████████████████                                                                                                                         | 385/2500 [01:01<05:35,  6.30it/s]
loss= 0.009822:  15%|██████████████████████                                                                                                                         | 386/2500 [01:02<05:38,  6.25it/s]
loss= 0.009825:  15%|██████████████████████▏                                                                                                                        | 387/2500 [01:02<05:36,  6.28it/s]
loss= 0.009798:  16%|██████████████████████▏                                                                                                                        | 388/2500 [01:02<05:35,  6.29it/s]
loss= 0.009764:  16%|██████████████████████▎                                                                                                                        | 389/2500 [01:02<05:36,  6.28it/s]
loss= 0.009751:  16%|██████████████████████▎                                                                                                                        | 390/2500 [01:02<05:36,  6.26it/s]
loss= 0.009758:  16%|██████████████████████▎                                                                                                                        | 391/2500 [01:02<05:36,  6.27it/s]
loss= 0.009766:  16%|██████████████████████▍                                                                                                                        | 392/2500 [01:03<05:35,  6.28it/s]
loss= 0.009760:  16%|██████████████████████▍                                                                                                                        | 393/2500 [01:03<05:35,  6.28it/s]
loss= 0.009743:  16%|██████████████████████▌                                                                                                                        | 394/2500 [01:03<05:34,  6.30it/s]
loss= 0.009730:  16%|██████████████████████▌                                                                                                                        | 395/2500 [01:03<05:35,  6.27it/s]
loss= 0.009726:  16%|██████████████████████▋                                                                                                                        | 396/2500 [01:03<05:35,  6.27it/s]
loss= 0.009727:  16%|██████████████████████▋                                                                                                                        | 397/2500 [01:03<05:35,  6.27it/s]
loss= 0.009725:  16%|██████████████████████▊                                                                                                                        | 398/2500 [01:04<05:36,  6.24it/s]
loss= 0.009718:  16%|██████████████████████▊                                                                                                                        | 399/2500 [01:04<05:35,  6.26it/s]
loss= 0.009710:  16%|██████████████████████▉                                                                                                                        | 400/2500 [01:04<05:35,  6.26it/s]
loss= 0.009972:  16%|██████████████████████▉                                                                                                                        | 401/2500 [01:04<06:13,  5.61it/s]
loss= 0.010045:  16%|██████████████████████▉                                                                                                                        | 402/2500 [01:04<06:00,  5.82it/s]
loss= 0.009734:  16%|███████████████████████                                                                                                                        | 403/2500 [01:04<05:50,  5.98it/s]
loss= 0.009783:  16%|███████████████████████                                                                                                                        | 404/2500 [01:05<05:45,  6.07it/s]
loss= 0.009860:  16%|███████████████████████▏                                                                                                                       | 405/2500 [01:05<05:41,  6.13it/s]
loss= 0.009758:  16%|███████████████████████▏                                                                                                                       | 406/2500 [01:05<05:38,  6.19it/s]
loss= 0.009647:  16%|███████████████████████▎                                                                                                                       | 407/2500 [01:05<05:35,  6.23it/s]
loss= 0.009638:  16%|███████████████████████▎                                                                                                                       | 408/2500 [01:05<05:33,  6.27it/s]
loss= 0.009682:  16%|███████████████████████▍                                                                                                                       | 409/2500 [01:05<05:33,  6.27it/s]
loss= 0.009680:  16%|███████████████████████▍                                                                                                                       | 410/2500 [01:05<05:32,  6.28it/s]
loss= 0.009626:  16%|███████████████████████▌                                                                                                                       | 411/2500 [01:06<05:32,  6.28it/s]
loss= 0.009582:  16%|███████████████████████▌                                                                                                                       | 412/2500 [01:06<05:32,  6.29it/s]
loss= 0.009582:  17%|███████████████████████▌                                                                                                                       | 413/2500 [01:06<05:29,  6.33it/s]
loss= 0.009605:  17%|███████████████████████▋                                                                                                                       | 414/2500 [01:06<05:29,  6.33it/s]
loss= 0.009609:  17%|███████████████████████▋                                                                                                                       | 415/2500 [01:06<05:30,  6.30it/s]
loss= 0.009583:  17%|███████████████████████▊                                                                                                                       | 416/2500 [01:06<05:33,  6.25it/s]
loss= 0.009551:  17%|███████████████████████▊                                                                                                                       | 417/2500 [01:07<05:34,  6.22it/s]
loss= 0.009538:  17%|███████████████████████▉                                                                                                                       | 418/2500 [01:07<05:34,  6.22it/s]
loss= 0.009545:  17%|███████████████████████▉                                                                                                                       | 419/2500 [01:07<05:40,  6.10it/s]
loss= 0.009553:  17%|████████████████████████                                                                                                                       | 420/2500 [01:07<05:46,  6.01it/s]
loss= 0.009547:  17%|████████████████████████                                                                                                                       | 421/2500 [01:07<05:37,  6.16it/s]
loss= 0.009533:  17%|████████████████████████▏                                                                                                                      | 422/2500 [01:07<05:31,  6.28it/s]
loss= 0.009520:  17%|████████████████████████▏                                                                                                                      | 423/2500 [01:08<05:28,  6.32it/s]
loss= 0.009517:  17%|████████████████████████▎                                                                                                                      | 424/2500 [01:08<05:27,  6.33it/s]
loss= 0.009518:  17%|████████████████████████▎                                                                                                                      | 425/2500 [01:08<05:30,  6.28it/s]
loss= 0.009516:  17%|████████████████████████▎                                                                                                                      | 426/2500 [01:08<05:31,  6.25it/s]
loss= 0.009509:  17%|████████████████████████▍                                                                                                                      | 427/2500 [01:08<05:33,  6.21it/s]
loss= 0.009502:  17%|████████████████████████▍                                                                                                                      | 428/2500 [01:08<05:35,  6.18it/s]
loss= 0.009498:  17%|████████████████████████▌                                                                                                                      | 429/2500 [01:09<05:36,  6.15it/s]
loss= 0.009779:  17%|████████████████████████▌                                                                                                                      | 430/2500 [01:09<06:14,  5.53it/s]
loss= 0.009814:  17%|████████████████████████▋                                                                                                                      | 431/2500 [01:09<06:00,  5.74it/s]
loss= 0.009515:  17%|████████████████████████▋                                                                                                                      | 432/2500 [01:09<05:54,  5.83it/s]
loss= 0.009581:  17%|████████████████████████▊                                                                                                                      | 433/2500 [01:09<05:45,  5.99it/s]
loss= 0.009649:  17%|████████████████████████▊                                                                                                                      | 434/2500 [01:09<05:34,  6.18it/s]
loss= 0.009539:  17%|████████████████████████▉                                                                                                                      | 435/2500 [01:10<05:29,  6.27it/s]
loss= 0.009428:  17%|████████████████████████▉                                                                                                                      | 436/2500 [01:10<05:26,  6.32it/s]
loss= 0.009426:  17%|████████████████████████▉                                                                                                                      | 437/2500 [01:10<05:21,  6.41it/s]
loss= 0.009474:  18%|█████████████████████████                                                                                                                      | 438/2500 [01:10<05:18,  6.48it/s]
loss= 0.009473:  18%|█████████████████████████                                                                                                                      | 439/2500 [01:10<05:16,  6.52it/s]
loss= 0.009416:  18%|█████████████████████████▏                                                                                                                     | 440/2500 [01:10<05:12,  6.59it/s]
loss= 0.009366:  18%|█████████████████████████▏                                                                                                                     | 441/2500 [01:10<05:09,  6.66it/s]
loss= 0.009364:  18%|█████████████████████████▎                                                                                                                     | 442/2500 [01:11<05:10,  6.62it/s]
loss= 0.009389:  18%|█████████████████████████▎                                                                                                                     | 443/2500 [01:11<05:11,  6.60it/s]
loss= 0.009399:  18%|█████████████████████████▍                                                                                                                     | 444/2500 [01:11<05:08,  6.67it/s]
loss= 0.009376:  18%|█████████████████████████▍                                                                                                                     | 445/2500 [01:11<05:09,  6.64it/s]
loss= 0.009344:  18%|█████████████████████████▌                                                                                                                     | 446/2500 [01:11<05:08,  6.66it/s]
loss= 0.009327:  18%|█████████████████████████▌                                                                                                                     | 447/2500 [01:11<05:04,  6.74it/s]
loss= 0.009331:  18%|█████████████████████████▋                                                                                                                     | 448/2500 [01:12<05:02,  6.78it/s]
loss= 0.009339:  18%|█████████████████████████▋                                                                                                                     | 449/2500 [01:12<05:06,  6.69it/s]
loss= 0.009336:  18%|█████████████████████████▋                                                                                                                     | 450/2500 [01:12<05:05,  6.71it/s]
loss= 0.009323:  18%|█████████████████████████▊                                                                                                                     | 451/2500 [01:12<05:03,  6.75it/s]
loss= 0.009311:  18%|█████████████████████████▊                                                                                                                     | 452/2500 [01:12<05:04,  6.73it/s]
loss= 0.009306:  18%|█████████████████████████▉                                                                                                                     | 453/2500 [01:12<05:06,  6.68it/s]
loss= 0.009306:  18%|█████████████████████████▉                                                                                                                     | 454/2500 [01:12<05:07,  6.66it/s]
loss= 0.009305:  18%|██████████████████████████                                                                                                                     | 455/2500 [01:13<05:07,  6.65it/s]
loss= 0.009300:  18%|██████████████████████████                                                                                                                     | 456/2500 [01:13<05:10,  6.58it/s]
loss= 0.009293:  18%|██████████████████████████▏                                                                                                                    | 457/2500 [01:13<05:10,  6.58it/s]
loss= 0.009288:  18%|██████████████████████████▏                                                                                                                    | 458/2500 [01:13<05:10,  6.58it/s]
loss= 0.009286:  18%|██████████████████████████▎                                                                                                                    | 459/2500 [01:13<05:10,  6.57it/s]
loss= 0.009551:  18%|██████████████████████████▎                                                                                                                    | 460/2500 [01:13<05:50,  5.82it/s]
loss= 0.009554:  18%|██████████████████████████▎                                                                                                                    | 461/2500 [01:14<05:37,  6.04it/s]
loss= 0.009293:  18%|██████████████████████████▍                                                                                                                    | 462/2500 [01:14<05:28,  6.20it/s]
loss= 0.009348:  19%|██████████████████████████▍                                                                                                                    | 463/2500 [01:14<05:22,  6.31it/s]
loss= 0.009404:  19%|██████████████████████████▌                                                                                                                    | 464/2500 [01:14<05:15,  6.45it/s]
loss= 0.009304:  19%|██████████████████████████▌                                                                                                                    | 465/2500 [01:14<05:12,  6.52it/s]
loss= 0.009203:  19%|██████████████████████████▋                                                                                                                    | 466/2500 [01:14<05:11,  6.52it/s]
loss= 0.009200:  19%|██████████████████████████▋                                                                                                                    | 467/2500 [01:14<05:09,  6.56it/s]
loss= 0.009243:  19%|██████████████████████████▊                                                                                                                    | 468/2500 [01:15<05:06,  6.63it/s]
loss= 0.009241:  19%|██████████████████████████▊                                                                                                                    | 469/2500 [01:15<05:08,  6.58it/s]
loss= 0.009188:  19%|██████████████████████████▉                                                                                                                    | 470/2500 [01:15<05:07,  6.60it/s]
loss= 0.009141:  19%|██████████████████████████▉                                                                                                                    | 471/2500 [01:15<05:04,  6.67it/s]
loss= 0.009138:  19%|██████████████████████████▉                                                                                                                    | 472/2500 [01:15<05:04,  6.65it/s]
loss= 0.009160:  19%|███████████████████████████                                                                                                                    | 473/2500 [01:15<05:05,  6.64it/s]
loss= 0.009169:  19%|███████████████████████████                                                                                                                    | 474/2500 [01:15<05:06,  6.60it/s]
loss= 0.009149:  19%|███████████████████████████▏                                                                                                                   | 475/2500 [01:16<05:06,  6.61it/s]
loss= 0.009119:  19%|███████████████████████████▏                                                                                                                   | 476/2500 [01:16<05:04,  6.64it/s]
loss= 0.009103:  19%|███████████████████████████▎                                                                                                                   | 477/2500 [01:16<05:00,  6.73it/s]
loss= 0.009105:  19%|███████████████████████████▎                                                                                                                   | 478/2500 [01:16<04:59,  6.75it/s]
loss= 0.009111:  19%|███████████████████████████▍                                                                                                                   | 479/2500 [01:16<05:01,  6.71it/s]
loss= 0.009108:  19%|███████████████████████████▍                                                                                                                   | 480/2500 [01:16<05:02,  6.67it/s]
loss= 0.009096:  19%|███████████████████████████▌                                                                                                                   | 481/2500 [01:17<05:05,  6.61it/s]
loss= 0.009085:  19%|███████████████████████████▌                                                                                                                   | 482/2500 [01:17<05:06,  6.59it/s]
loss= 0.009080:  19%|███████████████████████████▋                                                                                                                   | 483/2500 [01:17<05:05,  6.61it/s]
loss= 0.009080:  19%|███████████████████████████▋                                                                                                                   | 484/2500 [01:17<05:01,  6.68it/s]
loss= 0.009078:  19%|███████████████████████████▋                                                                                                                   | 485/2500 [01:17<04:59,  6.72it/s]
loss= 0.009072:  19%|███████████████████████████▊                                                                                                                   | 486/2500 [01:17<05:01,  6.69it/s]
loss= 0.009066:  19%|███████████████████████████▊                                                                                                                   | 487/2500 [01:17<04:58,  6.75it/s]
loss= 0.009061:  20%|███████████████████████████▉                                                                                                                   | 488/2500 [01:18<04:58,  6.75it/s]
loss= 0.009059:  20%|███████████████████████████▉                                                                                                                   | 489/2500 [01:18<05:00,  6.70it/s]
loss= 0.009058:  20%|████████████████████████████                                                                                                                   | 490/2500 [01:18<05:02,  6.65it/s]
loss= 0.009316:  20%|████████████████████████████                                                                                                                   | 491/2500 [01:18<05:40,  5.91it/s]
loss= 0.009261:  20%|████████████████████████████▏                                                                                                                  | 492/2500 [01:18<05:28,  6.10it/s]
loss= 0.009049:  20%|████████████████████████████▏                                                                                                                  | 493/2500 [01:18<05:20,  6.27it/s]
loss= 0.009090:  20%|████████████████████████████▎                                                                                                                  | 494/2500 [01:19<05:12,  6.43it/s]
loss= 0.009132:  20%|████████████████████████████▎                                                                                                                  | 495/2500 [01:19<05:07,  6.51it/s]
loss= 0.009046:  20%|████████████████████████████▎                                                                                                                  | 496/2500 [01:19<05:07,  6.53it/s]
loss= 0.008954:  20%|████████████████████████████▍                                                                                                                  | 497/2500 [01:19<05:06,  6.52it/s]
loss= 0.008946:  20%|████████████████████████████▍                                                                                                                  | 498/2500 [01:19<05:05,  6.55it/s]
loss= 0.008982:  20%|████████████████████████████▌                                                                                                                  | 499/2500 [01:19<05:04,  6.57it/s]
loss= 0.008984:  20%|████████████████████████████▌                                                                                                                  | 500/2500 [01:19<05:04,  6.58it/s]
loss= 0.008940:  20%|████████████████████████████▋                                                                                                                  | 501/2500 [01:20<05:00,  6.66it/s]
loss= 0.008895:  20%|████████████████████████████▋                                                                                                                  | 502/2500 [01:20<05:00,  6.65it/s]
loss= 0.008885:  20%|████████████████████████████▊                                                                                                                  | 503/2500 [01:20<04:56,  6.73it/s]
loss= 0.008900:  20%|████████████████████████████▊                                                                                                                  | 504/2500 [01:20<04:54,  6.78it/s]
loss= 0.008909:  20%|████████████████████████████▉                                                                                                                  | 505/2500 [01:20<04:54,  6.77it/s]
loss= 0.008895:  20%|████████████████████████████▉                                                                                                                  | 506/2500 [01:20<04:55,  6.74it/s]
loss= 0.008870:  20%|█████████████████████████████                                                                                                                  | 507/2500 [01:20<04:56,  6.72it/s]
loss= 0.008854:  20%|█████████████████████████████                                                                                                                  | 508/2500 [01:21<04:54,  6.77it/s]
loss= 0.008851:  20%|█████████████████████████████                                                                                                                  | 509/2500 [01:21<04:56,  6.71it/s]
loss= 0.008854:  20%|█████████████████████████████▏                                                                                                                 | 510/2500 [01:21<04:56,  6.72it/s]
loss= 0.008850:  20%|█████████████████████████████▏                                                                                                                 | 511/2500 [01:21<04:55,  6.72it/s]
loss= 0.008841:  20%|█████████████████████████████▎                                                                                                                 | 512/2500 [01:21<04:57,  6.69it/s]
loss= 0.008832:  21%|█████████████████████████████▎                                                                                                                 | 513/2500 [01:21<04:54,  6.74it/s]
loss= 0.008827:  21%|█████████████████████████████▍                                                                                                                 | 514/2500 [01:22<04:57,  6.68it/s]
loss= 0.008825:  21%|█████████████████████████████▍                                                                                                                 | 515/2500 [01:22<04:59,  6.62it/s]
loss= 0.008821:  21%|█████████████████████████████▌                                                                                                                 | 516/2500 [01:22<05:01,  6.58it/s]
loss= 0.008816:  21%|█████████████████████████████▌                                                                                                                 | 517/2500 [01:22<04:58,  6.64it/s]
loss= 0.008810:  21%|█████████████████████████████▋                                                                                                                 | 518/2500 [01:22<04:56,  6.70it/s]
loss= 0.008806:  21%|█████████████████████████████▋                                                                                                                 | 519/2500 [01:22<04:57,  6.66it/s]
loss= 0.008803:  21%|█████████████████████████████▋                                                                                                                 | 520/2500 [01:22<05:02,  6.55it/s]
loss= 0.008800:  21%|█████████████████████████████▊                                                                                                                 | 521/2500 [01:23<04:59,  6.60it/s]
loss= 0.008797:  21%|█████████████████████████████▊                                                                                                                 | 522/2500 [01:23<05:02,  6.53it/s]
loss= 0.009020:  21%|█████████████████████████████▉                                                                                                                 | 523/2500 [01:23<05:39,  5.82it/s]
loss= 0.008924:  21%|█████████████████████████████▉                                                                                                                 | 524/2500 [01:23<05:25,  6.08it/s]
loss= 0.008765:  21%|██████████████████████████████                                                                                                                 | 525/2500 [01:23<05:19,  6.19it/s]
loss= 0.008785:  21%|██████████████████████████████                                                                                                                 | 526/2500 [01:23<05:12,  6.31it/s]
loss= 0.008812:  21%|██████████████████████████████▏                                                                                                                | 527/2500 [01:24<05:06,  6.43it/s]
loss= 0.008742:  21%|██████████████████████████████▏                                                                                                                | 528/2500 [01:24<05:06,  6.44it/s]
loss= 0.008665:  21%|██████████████████████████████▎                                                                                                                | 529/2500 [01:24<05:04,  6.47it/s]
loss= 0.008651:  21%|██████████████████████████████▎                                                                                                                | 530/2500 [01:24<05:06,  6.43it/s]
loss= 0.008677:  21%|██████████████████████████████▎                                                                                                                | 531/2500 [01:24<05:06,  6.43it/s]
loss= 0.008680:  21%|██████████████████████████████▍                                                                                                                | 532/2500 [01:24<05:04,  6.46it/s]
loss= 0.008645:  21%|██████████████████████████████▍                                                                                                                | 533/2500 [01:25<05:09,  6.35it/s]
loss= 0.008605:  21%|██████████████████████████████▌                                                                                                                | 534/2500 [01:25<05:08,  6.38it/s]
loss= 0.008592:  21%|██████████████████████████████▌                                                                                                                | 535/2500 [01:25<05:07,  6.39it/s]
loss= 0.008600:  21%|██████████████████████████████▋                                                                                                                | 536/2500 [01:25<05:03,  6.47it/s]
loss= 0.008606:  21%|██████████████████████████████▋                                                                                                                | 537/2500 [01:25<05:01,  6.51it/s]
loss= 0.008596:  22%|██████████████████████████████▊                                                                                                                | 538/2500 [01:25<05:01,  6.50it/s]
loss= 0.008576:  22%|██████████████████████████████▊                                                                                                                | 539/2500 [01:25<05:02,  6.48it/s]
loss= 0.008561:  22%|██████████████████████████████▉                                                                                                                | 540/2500 [01:26<05:01,  6.51it/s]
loss= 0.008555:  22%|██████████████████████████████▉                                                                                                                | 541/2500 [01:26<05:02,  6.48it/s]
loss= 0.008554:  22%|███████████████████████████████                                                                                                                | 542/2500 [01:26<05:02,  6.47it/s]
loss= 0.008550:  22%|███████████████████████████████                                                                                                                | 543/2500 [01:26<05:00,  6.51it/s]
loss= 0.008543:  22%|███████████████████████████████                                                                                                                | 544/2500 [01:26<05:01,  6.49it/s]
loss= 0.008535:  22%|███████████████████████████████▏                                                                                                               | 545/2500 [01:26<05:01,  6.47it/s]
loss= 0.008530:  22%|███████████████████████████████▏                                                                                                               | 546/2500 [01:27<05:02,  6.46it/s]
loss= 0.008526:  22%|███████████████████████████████▎                                                                                                               | 547/2500 [01:27<05:02,  6.45it/s]
loss= 0.008522:  22%|███████████████████████████████▎                                                                                                               | 548/2500 [01:27<05:01,  6.46it/s]
loss= 0.008516:  22%|███████████████████████████████▍                                                                                                               | 549/2500 [01:27<04:59,  6.52it/s]
loss= 0.008510:  22%|███████████████████████████████▍                                                                                                               | 550/2500 [01:27<04:59,  6.52it/s]
loss= 0.008506:  22%|███████████████████████████████▌                                                                                                               | 551/2500 [01:27<04:58,  6.52it/s]
loss= 0.008503:  22%|███████████████████████████████▌                                                                                                               | 552/2500 [01:27<04:58,  6.53it/s]
loss= 0.008500:  22%|███████████████████████████████▋                                                                                                               | 553/2500 [01:28<05:03,  6.42it/s]
loss= 0.008496:  22%|███████████████████████████████▋                                                                                                               | 554/2500 [01:28<05:07,  6.33it/s]
loss= 0.008654:  22%|███████████████████████████████▋                                                                                                               | 555/2500 [01:28<05:40,  5.71it/s]
loss= 0.008555:  22%|███████████████████████████████▊                                                                                                               | 556/2500 [01:28<05:25,  5.98it/s]
loss= 0.008421:  22%|███████████████████████████████▊                                                                                                               | 557/2500 [01:28<05:17,  6.11it/s]
loss= 0.008430:  22%|███████████████████████████████▉                                                                                                               | 558/2500 [01:28<05:09,  6.27it/s]
loss= 0.008450:  22%|███████████████████████████████▉                                                                                                               | 559/2500 [01:29<05:04,  6.37it/s]
loss= 0.008389:  22%|████████████████████████████████                                                                                                               | 560/2500 [01:29<05:03,  6.38it/s]
loss= 0.008320:  22%|████████████████████████████████                                                                                                               | 561/2500 [01:29<05:02,  6.40it/s]
loss= 0.008306:  22%|████████████████████████████████▏                                                                                                              | 562/2500 [01:29<04:57,  6.51it/s]
loss= 0.008327:  23%|████████████████████████████████▏                                                                                                              | 563/2500 [01:29<04:52,  6.62it/s]
loss= 0.008328:  23%|████████████████████████████████▎                                                                                                              | 564/2500 [01:29<04:52,  6.61it/s]
loss= 0.008295:  23%|████████████████████████████████▎                                                                                                              | 565/2500 [01:29<04:55,  6.56it/s]
loss= 0.008260:  23%|████████████████████████████████▍                                                                                                              | 566/2500 [01:30<04:54,  6.57it/s]
loss= 0.008247:  23%|████████████████████████████████▍                                                                                                              | 567/2500 [01:30<04:53,  6.59it/s]
loss= 0.008253:  23%|████████████████████████████████▍                                                                                                              | 568/2500 [01:30<04:51,  6.63it/s]
loss= 0.008257:  23%|████████████████████████████████▌                                                                                                              | 569/2500 [01:30<04:48,  6.70it/s]
loss= 0.008247:  23%|████████████████████████████████▌                                                                                                              | 570/2500 [01:30<04:45,  6.77it/s]
loss= 0.008228:  23%|████████████████████████████████▋                                                                                                              | 571/2500 [01:30<04:45,  6.76it/s]
loss= 0.008214:  23%|████████████████████████████████▋                                                                                                              | 572/2500 [01:31<04:44,  6.79it/s]
loss= 0.008209:  23%|████████████████████████████████▊                                                                                                              | 573/2500 [01:31<04:42,  6.82it/s]
loss= 0.008207:  23%|████████████████████████████████▊                                                                                                              | 574/2500 [01:31<04:39,  6.88it/s]
loss= 0.008202:  23%|████████████████████████████████▉                                                                                                              | 575/2500 [01:31<04:37,  6.92it/s]
loss= 0.008194:  23%|████████████████████████████████▉                                                                                                              | 576/2500 [01:31<04:36,  6.97it/s]
loss= 0.008187:  23%|█████████████████████████████████                                                                                                              | 577/2500 [01:31<04:34,  7.00it/s]
loss= 0.008182:  23%|█████████████████████████████████                                                                                                              | 578/2500 [01:31<04:34,  7.00it/s]
loss= 0.008178:  23%|█████████████████████████████████                                                                                                              | 579/2500 [01:32<04:36,  6.95it/s]
loss= 0.008173:  23%|█████████████████████████████████▏                                                                                                             | 580/2500 [01:32<04:36,  6.95it/s]
loss= 0.008168:  23%|█████████████████████████████████▏                                                                                                             | 581/2500 [01:32<04:34,  6.99it/s]
loss= 0.008162:  23%|█████████████████████████████████▎                                                                                                             | 582/2500 [01:32<04:33,  7.02it/s]
loss= 0.008158:  23%|█████████████████████████████████▎                                                                                                             | 583/2500 [01:32<04:32,  7.04it/s]
loss= 0.008155:  23%|█████████████████████████████████▍                                                                                                             | 584/2500 [01:32<04:32,  7.04it/s]
loss= 0.008151:  23%|█████████████████████████████████▍                                                                                                             | 585/2500 [01:32<04:32,  7.03it/s]
loss= 0.008147:  23%|█████████████████████████████████▌                                                                                                             | 586/2500 [01:33<04:33,  7.00it/s]
loss= 0.008144:  23%|█████████████████████████████████▌                                                                                                             | 587/2500 [01:33<04:35,  6.94it/s]
loss= 0.008140:  24%|█████████████████████████████████▋                                                                                                             | 588/2500 [01:33<04:35,  6.94it/s]
loss= 0.008253:  24%|█████████████████████████████████▋                                                                                                             | 589/2500 [01:33<05:10,  6.15it/s]
loss= 0.008116:  24%|█████████████████████████████████▋                                                                                                             | 590/2500 [01:33<05:02,  6.31it/s]
loss= 0.008018:  24%|█████████████████████████████████▊                                                                                                             | 591/2500 [01:33<04:58,  6.40it/s]
loss= 0.008020:  24%|█████████████████████████████████▊                                                                                                             | 592/2500 [01:33<04:51,  6.55it/s]
loss= 0.008029:  24%|█████████████████████████████████▉                                                                                                             | 593/2500 [01:34<04:46,  6.66it/s]
loss= 0.007978:  24%|█████████████████████████████████▉                                                                                                             | 594/2500 [01:34<04:43,  6.73it/s]
loss= 0.007920:  24%|██████████████████████████████████                                                                                                             | 595/2500 [01:34<04:40,  6.80it/s]
loss= 0.007902:  24%|██████████████████████████████████                                                                                                             | 596/2500 [01:34<04:38,  6.84it/s]
loss= 0.007912:  24%|██████████████████████████████████▏                                                                                                            | 597/2500 [01:34<04:39,  6.81it/s]
loss= 0.007913:  24%|██████████████████████████████████▏                                                                                                            | 598/2500 [01:34<04:49,  6.56it/s]
loss= 0.007892:  24%|██████████████████████████████████▎                                                                                                            | 599/2500 [01:35<04:52,  6.49it/s]
loss= 0.007866:  24%|██████████████████████████████████▎                                                                                                            | 600/2500 [01:35<04:56,  6.41it/s]
loss= 0.007851:  24%|██████████████████████████████████▍                                                                                                            | 601/2500 [01:35<04:55,  6.42it/s]
loss= 0.007848:  24%|██████████████████████████████████▍                                                                                                            | 602/2500 [01:35<04:56,  6.39it/s]
loss= 0.007846:  24%|██████████████████████████████████▍                                                                                                            | 603/2500 [01:35<04:57,  6.37it/s]
loss= 0.007839:  24%|██████████████████████████████████▌                                                                                                            | 604/2500 [01:35<05:00,  6.31it/s]
loss= 0.007828:  24%|██████████████████████████████████▌                                                                                                            | 605/2500 [01:35<05:01,  6.28it/s]
loss= 0.007819:  24%|██████████████████████████████████▋                                                                                                            | 606/2500 [01:36<05:01,  6.28it/s]
loss= 0.007813:  24%|██████████████████████████████████▋                                                                                                            | 607/2500 [01:36<04:59,  6.33it/s]
loss= 0.007807:  24%|██████████████████████████████████▊                                                                                                            | 608/2500 [01:36<05:10,  6.10it/s]
loss= 0.007801:  24%|██████████████████████████████████▊                                                                                                            | 609/2500 [01:36<05:27,  5.77it/s]
loss= 0.007794:  24%|██████████████████████████████████▉                                                                                                            | 610/2500 [01:36<05:34,  5.65it/s]
loss= 0.007789:  24%|██████████████████████████████████▉                                                                                                            | 611/2500 [01:37<05:42,  5.52it/s]
loss= 0.007785:  24%|███████████████████████████████████                                                                                                            | 612/2500 [01:37<05:42,  5.51it/s]
loss= 0.007781:  25%|███████████████████████████████████                                                                                                            | 613/2500 [01:37<05:42,  5.51it/s]
loss= 0.007777:  25%|███████████████████████████████████                                                                                                            | 614/2500 [01:37<05:41,  5.53it/s]
loss= 0.007771:  25%|███████████████████████████████████▏                                                                                                           | 615/2500 [01:37<05:42,  5.50it/s]
loss= 0.007767:  25%|███████████████████████████████████▏                                                                                                           | 616/2500 [01:37<05:49,  5.39it/s]
loss= 0.007763:  25%|███████████████████████████████████▎                                                                                                           | 617/2500 [01:38<05:47,  5.43it/s]
loss= 0.007760:  25%|███████████████████████████████████▎                                                                                                           | 618/2500 [01:38<05:36,  5.60it/s]
loss= 0.007757:  25%|███████████████████████████████████▍                                                                                                           | 619/2500 [01:38<05:29,  5.71it/s]
loss= 0.007754:  25%|███████████████████████████████████▍                                                                                                           | 620/2500 [01:38<05:26,  5.75it/s]
loss= 0.007750:  25%|███████████████████████████████████▌                                                                                                           | 621/2500 [01:38<05:22,  5.83it/s]
loss= 0.007747:  25%|███████████████████████████████████▌                                                                                                           | 622/2500 [01:38<05:24,  5.79it/s]
loss= 0.007745:  25%|███████████████████████████████████▋                                                                                                           | 623/2500 [01:39<05:34,  5.62it/s]
loss= 0.007760:  25%|███████████████████████████████████▋                                                                                                           | 624/2500 [01:39<06:01,  5.18it/s]
loss= 0.007658:  25%|███████████████████████████████████▊                                                                                                           | 625/2500 [01:39<05:49,  5.37it/s]
loss= 0.007558:  25%|███████████████████████████████████▊                                                                                                           | 626/2500 [01:39<05:39,  5.52it/s]
loss= 0.007557:  25%|███████████████████████████████████▊                                                                                                           | 627/2500 [01:39<05:35,  5.59it/s]
loss= 0.007570:  25%|███████████████████████████████████▉                                                                                                           | 628/2500 [01:40<05:28,  5.70it/s]
loss= 0.007523:  25%|███████████████████████████████████▉                                                                                                           | 629/2500 [01:40<05:22,  5.81it/s]
loss= 0.007467:  25%|████████████████████████████████████                                                                                                           | 630/2500 [01:40<05:16,  5.90it/s]
loss= 0.007450:  25%|████████████████████████████████████                                                                                                           | 631/2500 [01:40<05:17,  5.89it/s]
loss= 0.007463:  25%|████████████████████████████████████▏                                                                                                          | 632/2500 [01:40<05:10,  6.01it/s]
loss= 0.007465:  25%|████████████████████████████████████▏                                                                                                          | 633/2500 [01:40<05:08,  6.06it/s]
loss= 0.007445:  25%|████████████████████████████████████▎                                                                                                          | 634/2500 [01:41<05:08,  6.04it/s]
loss= 0.007419:  25%|████████████████████████████████████▎                                                                                                          | 635/2500 [01:41<05:05,  6.11it/s]
loss= 0.007405:  25%|████████████████████████████████████▍                                                                                                          | 636/2500 [01:41<05:01,  6.18it/s]
loss= 0.007404:  25%|████████████████████████████████████▍                                                                                                          | 637/2500 [01:41<05:01,  6.18it/s]
loss= 0.007403:  26%|████████████████████████████████████▍                                                                                                          | 638/2500 [01:41<04:59,  6.21it/s]
loss= 0.007396:  26%|████████████████████████████████████▌                                                                                                          | 639/2500 [01:41<04:57,  6.26it/s]
loss= 0.007386:  26%|████████████████████████████████████▌                                                                                                          | 640/2500 [01:42<04:55,  6.30it/s]
loss= 0.007377:  26%|████████████████████████████████████▋                                                                                                          | 641/2500 [01:42<04:55,  6.30it/s]
loss= 0.007373:  26%|████████████████████████████████████▋                                                                                                          | 642/2500 [01:42<04:56,  6.28it/s]
loss= 0.007369:  26%|████████████████████████████████████▊                                                                                                          | 643/2500 [01:42<04:54,  6.30it/s]
loss= 0.007363:  26%|████████████████████████████████████▊                                                                                                          | 644/2500 [01:42<04:55,  6.28it/s]
loss= 0.007357:  26%|████████████████████████████████████▉                                                                                                          | 645/2500 [01:42<04:55,  6.28it/s]
loss= 0.007352:  26%|████████████████████████████████████▉                                                                                                          | 646/2500 [01:42<04:55,  6.27it/s]
loss= 0.007349:  26%|█████████████████████████████████████                                                                                                          | 647/2500 [01:43<04:58,  6.21it/s]
loss= 0.007346:  26%|█████████████████████████████████████                                                                                                          | 648/2500 [01:43<04:56,  6.25it/s]
loss= 0.007342:  26%|█████████████████████████████████████                                                                                                          | 649/2500 [01:43<04:49,  6.40it/s]
loss= 0.007337:  26%|█████████████████████████████████████▏                                                                                                         | 650/2500 [01:43<04:45,  6.49it/s]
loss= 0.007334:  26%|█████████████████████████████████████▏                                                                                                         | 651/2500 [01:43<04:46,  6.45it/s]
loss= 0.007331:  26%|█████████████████████████████████████▎                                                                                                         | 652/2500 [01:43<04:42,  6.55it/s]
loss= 0.007329:  26%|█████████████████████████████████████▎                                                                                                         | 653/2500 [01:44<04:37,  6.66it/s]
loss= 0.007326:  26%|█████████████████████████████████████▍                                                                                                         | 654/2500 [01:44<04:36,  6.67it/s]
loss= 0.007323:  26%|█████████████████████████████████████▍                                                                                                         | 655/2500 [01:44<04:35,  6.69it/s]
loss= 0.007320:  26%|█████████████████████████████████████▌                                                                                                         | 656/2500 [01:44<04:34,  6.71it/s]
loss= 0.007318:  26%|█████████████████████████████████████▌                                                                                                         | 657/2500 [01:44<04:32,  6.77it/s]
loss= 0.007316:  26%|█████████████████████████████████████▋                                                                                                         | 658/2500 [01:44<04:31,  6.78it/s]
loss= 0.007314:  26%|█████████████████████████████████████▋                                                                                                         | 659/2500 [01:44<04:30,  6.82it/s]
loss= 0.007252:  26%|█████████████████████████████████████▊                                                                                                         | 660/2500 [01:45<05:01,  6.09it/s]
loss= 0.007171:  26%|█████████████████████████████████████▊                                                                                                         | 661/2500 [01:45<04:51,  6.31it/s]
loss= 0.007066:  26%|█████████████████████████████████████▊                                                                                                         | 662/2500 [01:45<04:42,  6.51it/s]
loss= 0.007069:  27%|█████████████████████████████████████▉                                                                                                         | 663/2500 [01:45<04:36,  6.65it/s]
loss= 0.007085:  27%|█████████████████████████████████████▉                                                                                                         | 664/2500 [01:45<05:45,  5.31it/s]
loss= 0.007039:  27%|██████████████████████████████████████                                                                                                         | 665/2500 [01:45<05:22,  5.70it/s]
loss= 0.006985:  27%|██████████████████████████████████████                                                                                                         | 666/2500 [01:46<05:04,  6.02it/s]
loss= 0.006971:  27%|██████████████████████████████████████▏                                                                                                        | 667/2500 [01:46<04:54,  6.22it/s]
loss= 0.006984:  27%|██████████████████████████████████████▏                                                                                                        | 668/2500 [01:46<04:44,  6.43it/s]
loss= 0.006985:  27%|██████████████████████████████████████▎                                                                                                        | 669/2500 [01:46<04:41,  6.51it/s]
loss= 0.006965:  27%|██████████████████████████████████████▎                                                                                                        | 670/2500 [01:46<04:36,  6.61it/s]
loss= 0.006942:  27%|██████████████████████████████████████▍                                                                                                        | 671/2500 [01:46<04:35,  6.63it/s]
loss= 0.006933:  27%|██████████████████████████████████████▍                                                                                                        | 672/2500 [01:47<04:34,  6.66it/s]
loss= 0.006933:  27%|██████████████████████████████████████▍                                                                                                        | 673/2500 [01:47<04:33,  6.69it/s]
loss= 0.006931:  27%|██████████████████████████████████████▌                                                                                                        | 674/2500 [01:47<04:29,  6.77it/s]
loss= 0.006922:  27%|██████████████████████████████████████▌                                                                                                        | 675/2500 [01:47<04:27,  6.82it/s]
loss= 0.006912:  27%|██████████████████████████████████████▋                                                                                                        | 676/2500 [01:47<04:26,  6.86it/s]
loss= 0.006906:  27%|██████████████████████████████████████▋                                                                                                        | 677/2500 [01:47<04:25,  6.87it/s]
loss= 0.006904:  27%|██████████████████████████████████████▊                                                                                                        | 678/2500 [01:47<04:27,  6.81it/s]
loss= 0.006901:  27%|██████████████████████████████████████▊                                                                                                        | 679/2500 [01:48<04:28,  6.78it/s]
loss= 0.006895:  27%|██████████████████████████████████████▉                                                                                                        | 680/2500 [01:48<04:30,  6.73it/s]
loss= 0.006888:  27%|██████████████████████████████████████▉                                                                                                        | 681/2500 [01:48<04:30,  6.71it/s]
loss= 0.006884:  27%|███████████████████████████████████████                                                                                                        | 682/2500 [01:48<04:29,  6.73it/s]
loss= 0.006882:  27%|███████████████████████████████████████                                                                                                        | 683/2500 [01:48<04:29,  6.74it/s]
loss= 0.006880:  27%|███████████████████████████████████████                                                                                                        | 684/2500 [01:48<04:29,  6.74it/s]
loss= 0.006877:  27%|███████████████████████████████████████▏                                                                                                       | 685/2500 [01:48<04:28,  6.76it/s]
loss= 0.006873:  27%|███████████████████████████████████████▏                                                                                                       | 686/2500 [01:49<04:28,  6.75it/s]
loss= 0.006869:  27%|███████████████████████████████████████▎                                                                                                       | 687/2500 [01:49<04:28,  6.76it/s]
loss= 0.006867:  28%|███████████████████████████████████████▎                                                                                                       | 688/2500 [01:49<04:27,  6.77it/s]
loss= 0.006865:  28%|███████████████████████████████████████▍                                                                                                       | 689/2500 [01:49<04:28,  6.75it/s]
loss= 0.006863:  28%|███████████████████████████████████████▍                                                                                                       | 690/2500 [01:49<04:27,  6.78it/s]
loss= 0.006861:  28%|███████████████████████████████████████▌                                                                                                       | 691/2500 [01:49<04:26,  6.78it/s]
loss= 0.006858:  28%|███████████████████████████████████████▌                                                                                                       | 692/2500 [01:49<04:27,  6.77it/s]
loss= 0.006856:  28%|███████████████████████████████████████▋                                                                                                       | 693/2500 [01:50<04:31,  6.66it/s]
loss= 0.006855:  28%|███████████████████████████████████████▋                                                                                                       | 694/2500 [01:50<04:32,  6.62it/s]
loss= 0.006853:  28%|███████████████████████████████████████▊                                                                                                       | 695/2500 [01:50<04:30,  6.68it/s]
loss= 0.006851:  28%|███████████████████████████████████████▊                                                                                                       | 696/2500 [01:50<04:29,  6.69it/s]
loss= 0.006719:  28%|███████████████████████████████████████▊                                                                                                       | 697/2500 [01:50<05:05,  5.90it/s]
loss= 0.006665:  28%|███████████████████████████████████████▉                                                                                                       | 698/2500 [01:50<04:55,  6.09it/s]
loss= 0.006550:  28%|███████████████████████████████████████▉                                                                                                       | 699/2500 [01:51<04:46,  6.28it/s]
loss= 0.006557:  28%|████████████████████████████████████████                                                                                                       | 700/2500 [01:51<04:45,  6.31it/s]
loss= 0.006577:  28%|████████████████████████████████████████                                                                                                       | 701/2500 [01:51<04:43,  6.36it/s]
loss= 0.006531:  28%|████████████████████████████████████████▏                                                                                                      | 702/2500 [01:51<04:38,  6.44it/s]
loss= 0.006479:  28%|████████████████████████████████████████▏                                                                                                      | 703/2500 [01:51<04:34,  6.54it/s]
loss= 0.006467:  28%|████████████████████████████████████████▎                                                                                                      | 704/2500 [01:51<04:33,  6.58it/s]
loss= 0.006481:  28%|████████████████████████████████████████▎                                                                                                      | 705/2500 [01:51<04:33,  6.57it/s]
loss= 0.006481:  28%|████████████████████████████████████████▍                                                                                                      | 706/2500 [01:52<04:34,  6.53it/s]
loss= 0.006460:  28%|████████████████████████████████████████▍                                                                                                      | 707/2500 [01:52<04:35,  6.52it/s]
loss= 0.006439:  28%|████████████████████████████████████████▍                                                                                                      | 708/2500 [01:52<04:33,  6.55it/s]
loss= 0.006432:  28%|████████████████████████████████████████▌                                                                                                      | 709/2500 [01:52<04:33,  6.56it/s]
loss= 0.006434:  28%|████████████████████████████████████████▌                                                                                                      | 710/2500 [01:52<04:32,  6.58it/s]
loss= 0.006432:  28%|████████████████████████████████████████▋                                                                                                      | 711/2500 [01:52<04:32,  6.56it/s]
loss= 0.006422:  28%|████████████████████████████████████████▋                                                                                                      | 712/2500 [01:53<04:31,  6.57it/s]
loss= 0.006412:  29%|████████████████████████████████████████▊                                                                                                      | 713/2500 [01:53<04:31,  6.57it/s]
loss= 0.006407:  29%|████████████████████████████████████████▊                                                                                                      | 714/2500 [01:53<04:29,  6.62it/s]
loss= 0.006406:  29%|████████████████████████████████████████▉                                                                                                      | 715/2500 [01:53<04:29,  6.63it/s]
loss= 0.006404:  29%|████████████████████████████████████████▉                                                                                                      | 716/2500 [01:53<04:28,  6.65it/s]
loss= 0.006399:  29%|█████████████████████████████████████████                                                                                                      | 717/2500 [01:53<04:28,  6.63it/s]
loss= 0.006392:  29%|█████████████████████████████████████████                                                                                                      | 718/2500 [01:53<04:29,  6.62it/s]
loss= 0.006388:  29%|█████████████████████████████████████████▏                                                                                                     | 719/2500 [01:54<04:29,  6.60it/s]
loss= 0.006386:  29%|█████████████████████████████████████████▏                                                                                                     | 720/2500 [01:54<04:31,  6.57it/s]
loss= 0.006385:  29%|█████████████████████████████████████████▏                                                                                                     | 721/2500 [01:54<04:28,  6.63it/s]
loss= 0.006382:  29%|█████████████████████████████████████████▎                                                                                                     | 722/2500 [01:54<04:25,  6.69it/s]
loss= 0.006379:  29%|█████████████████████████████████████████▎                                                                                                     | 723/2500 [01:54<04:27,  6.65it/s]
loss= 0.006375:  29%|█████████████████████████████████████████▍                                                                                                     | 724/2500 [01:54<04:36,  6.42it/s]
loss= 0.006373:  29%|█████████████████████████████████████████▍                                                                                                     | 725/2500 [01:55<04:33,  6.48it/s]
loss= 0.006372:  29%|█████████████████████████████████████████▌                                                                                                     | 726/2500 [01:55<04:33,  6.49it/s]
loss= 0.006370:  29%|█████████████████████████████████████████▌                                                                                                     | 727/2500 [01:55<04:30,  6.57it/s]
loss= 0.006368:  29%|█████████████████████████████████████████▋                                                                                                     | 728/2500 [01:55<04:31,  6.53it/s]
loss= 0.006366:  29%|█████████████████████████████████████████▋                                                                                                     | 729/2500 [01:55<04:30,  6.54it/s]
loss= 0.006364:  29%|█████████████████████████████████████████▊                                                                                                     | 730/2500 [01:55<04:31,  6.52it/s]
loss= 0.006362:  29%|█████████████████████████████████████████▊                                                                                                     | 731/2500 [01:55<04:28,  6.58it/s]
loss= 0.006361:  29%|█████████████████████████████████████████▊                                                                                                     | 732/2500 [01:56<04:27,  6.61it/s]
loss= 0.006359:  29%|█████████████████████████████████████████▉                                                                                                     | 733/2500 [01:56<04:24,  6.68it/s]
loss= 0.006358:  29%|█████████████████████████████████████████▉                                                                                                     | 734/2500 [01:56<04:27,  6.59it/s]
loss= 0.006185:  29%|██████████████████████████████████████████                                                                                                     | 735/2500 [01:56<05:15,  5.59it/s]
loss= 0.006133:  29%|██████████████████████████████████████████                                                                                                     | 736/2500 [01:56<05:03,  5.82it/s]
loss= 0.006015:  29%|██████████████████████████████████████████▏                                                                                                    | 737/2500 [01:56<04:52,  6.02it/s]
loss= 0.006026:  30%|██████████████████████████████████████████▏                                                                                                    | 738/2500 [01:57<04:47,  6.12it/s]
loss= 0.006046:  30%|██████████████████████████████████████████▎                                                                                                    | 739/2500 [01:57<04:58,  5.91it/s]
loss= 0.006002:  30%|██████████████████████████████████████████▎                                                                                                    | 740/2500 [01:57<05:16,  5.56it/s]
loss= 0.005950:  30%|██████████████████████████████████████████▍                                                                                                    | 741/2500 [01:57<05:25,  5.41it/s]
loss= 0.005940:  30%|██████████████████████████████████████████▍                                                                                                    | 742/2500 [01:57<05:47,  5.06it/s]
loss= 0.005953:  30%|██████████████████████████████████████████▍                                                                                                    | 743/2500 [01:58<05:48,  5.05it/s]
loss= 0.005953:  30%|██████████████████████████████████████████▌                                                                                                    | 744/2500 [01:58<05:41,  5.15it/s]
loss= 0.005932:  30%|██████████████████████████████████████████▌                                                                                                    | 745/2500 [01:58<05:26,  5.37it/s]
loss= 0.005912:  30%|██████████████████████████████████████████▋                                                                                                    | 746/2500 [01:58<05:24,  5.40it/s]
loss= 0.005907:  30%|██████████████████████████████████████████▋                                                                                                    | 747/2500 [01:58<05:18,  5.50it/s]
loss= 0.005909:  30%|██████████████████████████████████████████▊                                                                                                    | 748/2500 [01:58<05:06,  5.71it/s]
loss= 0.005907:  30%|██████████████████████████████████████████▊                                                                                                    | 749/2500 [01:59<05:00,  5.83it/s]
loss= 0.005897:  30%|██████████████████████████████████████████▉                                                                                                    | 750/2500 [01:59<05:00,  5.82it/s]
loss= 0.005886:  30%|██████████████████████████████████████████▉                                                                                                    | 751/2500 [01:59<05:01,  5.81it/s]
loss= 0.005881:  30%|███████████████████████████████████████████                                                                                                    | 752/2500 [01:59<05:00,  5.81it/s]
loss= 0.005881:  30%|███████████████████████████████████████████                                                                                                    | 753/2500 [01:59<05:05,  5.71it/s]
loss= 0.005881:  30%|███████████████████████████████████████████▏                                                                                                   | 754/2500 [02:00<05:09,  5.64it/s]
loss= 0.005876:  30%|███████████████████████████████████████████▏                                                                                                   | 755/2500 [02:00<05:23,  5.40it/s]
loss= 0.005869:  30%|███████████████████████████████████████████▏                                                                                                   | 756/2500 [02:00<05:06,  5.69it/s]
loss= 0.005865:  30%|███████████████████████████████████████████▎                                                                                                   | 757/2500 [02:00<04:52,  5.96it/s]
loss= 0.005863:  30%|███████████████████████████████████████████▎                                                                                                   | 758/2500 [02:00<04:43,  6.16it/s]
loss= 0.005862:  30%|███████████████████████████████████████████▍                                                                                                   | 759/2500 [02:00<04:34,  6.35it/s]
loss= 0.005859:  30%|███████████████████████████████████████████▍                                                                                                   | 760/2500 [02:00<04:31,  6.41it/s]
loss= 0.005856:  30%|███████████████████████████████████████████▌                                                                                                   | 761/2500 [02:01<04:26,  6.51it/s]
loss= 0.005853:  30%|███████████████████████████████████████████▌                                                                                                   | 762/2500 [02:01<04:24,  6.57it/s]
loss= 0.005851:  31%|███████████████████████████████████████████▋                                                                                                   | 763/2500 [02:01<04:19,  6.68it/s]
loss= 0.005849:  31%|███████████████████████████████████████████▋                                                                                                   | 764/2500 [02:01<04:17,  6.73it/s]
loss= 0.005848:  31%|███████████████████████████████████████████▊                                                                                                   | 765/2500 [02:01<04:19,  6.70it/s]
loss= 0.005846:  31%|███████████████████████████████████████████▊                                                                                                   | 766/2500 [02:01<04:17,  6.74it/s]
loss= 0.005844:  31%|███████████████████████████████████████████▊                                                                                                   | 767/2500 [02:02<04:17,  6.74it/s]
loss= 0.005842:  31%|███████████████████████████████████████████▉                                                                                                   | 768/2500 [02:02<04:20,  6.66it/s]
loss= 0.005841:  31%|███████████████████████████████████████████▉                                                                                                   | 769/2500 [02:02<04:26,  6.49it/s]
loss= 0.005839:  31%|████████████████████████████████████████████                                                                                                   | 770/2500 [02:02<04:23,  6.56it/s]
loss= 0.005838:  31%|████████████████████████████████████████████                                                                                                   | 771/2500 [02:02<04:22,  6.59it/s]
loss= 0.005837:  31%|████████████████████████████████████████████▏                                                                                                  | 772/2500 [02:02<04:22,  6.59it/s]
loss= 0.005835:  31%|████████████████████████████████████████████▏                                                                                                  | 773/2500 [02:02<04:21,  6.60it/s]
loss= 0.005657:  31%|████████████████████████████████████████████▎                                                                                                  | 774/2500 [02:03<04:56,  5.82it/s]
loss= 0.005577:  31%|████████████████████████████████████████████▎                                                                                                  | 775/2500 [02:03<04:46,  6.03it/s]
loss= 0.005466:  31%|████████████████████████████████████████████▍                                                                                                  | 776/2500 [02:03<04:38,  6.20it/s]
loss= 0.005474:  31%|████████████████████████████████████████████▍                                                                                                  | 777/2500 [02:03<04:32,  6.31it/s]
loss= 0.005494:  31%|████████████████████████████████████████████▌                                                                                                  | 778/2500 [02:03<04:30,  6.37it/s]
loss= 0.005452:  31%|████████████████████████████████████████████▌                                                                                                  | 779/2500 [02:03<04:25,  6.48it/s]
loss= 0.005405:  31%|████████████████████████████████████████████▌                                                                                                  | 780/2500 [02:04<04:22,  6.54it/s]
loss= 0.005394:  31%|████████████████████████████████████████████▋                                                                                                  | 781/2500 [02:04<04:18,  6.64it/s]
loss= 0.005404:  31%|████████████████████████████████████████████▋                                                                                                  | 782/2500 [02:04<04:17,  6.67it/s]
loss= 0.005402:  31%|████████████████████████████████████████████▊                                                                                                  | 783/2500 [02:04<04:19,  6.62it/s]
loss= 0.005383:  31%|████████████████████████████████████████████▊                                                                                                  | 784/2500 [02:04<04:18,  6.63it/s]
loss= 0.005365:  31%|████████████████████████████████████████████▉                                                                                                  | 785/2500 [02:04<04:14,  6.73it/s]
loss= 0.005360:  31%|████████████████████████████████████████████▉                                                                                                  | 786/2500 [02:04<04:15,  6.72it/s]
loss= 0.005362:  31%|█████████████████████████████████████████████                                                                                                  | 787/2500 [02:05<04:13,  6.76it/s]
loss= 0.005359:  32%|█████████████████████████████████████████████                                                                                                  | 788/2500 [02:05<04:11,  6.81it/s]
loss= 0.005349:  32%|█████████████████████████████████████████████▏                                                                                                 | 789/2500 [02:05<04:11,  6.80it/s]
loss= 0.005339:  32%|█████████████████████████████████████████████▏                                                                                                 | 790/2500 [02:05<04:11,  6.79it/s]
loss= 0.005334:  32%|█████████████████████████████████████████████▏                                                                                                 | 791/2500 [02:05<04:09,  6.85it/s]
loss= 0.005334:  32%|█████████████████████████████████████████████▎                                                                                                 | 792/2500 [02:05<04:11,  6.80it/s]
loss= 0.005333:  32%|█████████████████████████████████████████████▎                                                                                                 | 793/2500 [02:05<04:09,  6.85it/s]
loss= 0.005329:  32%|█████████████████████████████████████████████▍                                                                                                 | 794/2500 [02:06<04:15,  6.67it/s]
loss= 0.005323:  32%|█████████████████████████████████████████████▍                                                                                                 | 795/2500 [02:06<04:17,  6.61it/s]
loss= 0.005319:  32%|█████████████████████████████████████████████▌                                                                                                 | 796/2500 [02:06<04:16,  6.64it/s]
loss= 0.005316:  32%|█████████████████████████████████████████████▌                                                                                                 | 797/2500 [02:06<04:18,  6.58it/s]
loss= 0.005315:  32%|█████████████████████████████████████████████▋                                                                                                 | 798/2500 [02:06<04:20,  6.54it/s]
loss= 0.005312:  32%|█████████████████████████████████████████████▋                                                                                                 | 799/2500 [02:06<04:21,  6.50it/s]
loss= 0.005310:  32%|█████████████████████████████████████████████▊                                                                                                 | 800/2500 [02:07<04:23,  6.45it/s]
loss= 0.005307:  32%|█████████████████████████████████████████████▊                                                                                                 | 801/2500 [02:07<04:19,  6.55it/s]
loss= 0.005305:  32%|█████████████████████████████████████████████▊                                                                                                 | 802/2500 [02:07<04:20,  6.52it/s]
loss= 0.005304:  32%|█████████████████████████████████████████████▉                                                                                                 | 803/2500 [02:07<04:16,  6.61it/s]
loss= 0.005302:  32%|█████████████████████████████████████████████▉                                                                                                 | 804/2500 [02:07<04:14,  6.65it/s]
loss= 0.005300:  32%|██████████████████████████████████████████████                                                                                                 | 805/2500 [02:07<04:16,  6.61it/s]
loss= 0.005298:  32%|██████████████████████████████████████████████                                                                                                 | 806/2500 [02:07<04:14,  6.67it/s]
loss= 0.005296:  32%|██████████████████████████████████████████████▏                                                                                                | 807/2500 [02:08<04:15,  6.62it/s]
loss= 0.005295:  32%|██████████████████████████████████████████████▏                                                                                                | 808/2500 [02:08<04:16,  6.59it/s]
loss= 0.005294:  32%|██████████████████████████████████████████████▎                                                                                                | 809/2500 [02:08<04:14,  6.65it/s]
loss= 0.005292:  32%|██████████████████████████████████████████████▎                                                                                                | 810/2500 [02:08<04:12,  6.69it/s]
loss= 0.005291:  32%|██████████████████████████████████████████████▍                                                                                                | 811/2500 [02:08<04:17,  6.56it/s]
loss= 0.005290:  32%|██████████████████████████████████████████████▍                                                                                                | 812/2500 [02:08<04:20,  6.48it/s]
loss= 0.005289:  33%|██████████████████████████████████████████████▌                                                                                                | 813/2500 [02:09<04:20,  6.46it/s]
loss= 0.005136:  33%|██████████████████████████████████████████████▌                                                                                                | 814/2500 [02:09<04:54,  5.73it/s]
loss= 0.005008:  33%|██████████████████████████████████████████████▌                                                                                                | 815/2500 [02:09<04:44,  5.93it/s]
loss= 0.004909:  33%|██████████████████████████████████████████████▋                                                                                                | 816/2500 [02:09<04:34,  6.14it/s]
loss= 0.004918:  33%|██████████████████████████████████████████████▋                                                                                                | 817/2500 [02:09<04:31,  6.21it/s]
loss= 0.004932:  33%|██████████████████████████████████████████████▊                                                                                                | 818/2500 [02:09<04:28,  6.27it/s]
loss= 0.004893:  33%|██████████████████████████████████████████████▊                                                                                                | 819/2500 [02:10<04:24,  6.35it/s]
loss= 0.004849:  33%|██████████████████████████████████████████████▉                                                                                                | 820/2500 [02:10<04:19,  6.48it/s]
loss= 0.004837:  33%|██████████████████████████████████████████████▉                                                                                                | 821/2500 [02:10<04:18,  6.49it/s]
loss= 0.004845:  33%|███████████████████████████████████████████████                                                                                                | 822/2500 [02:10<04:15,  6.56it/s]
loss= 0.004841:  33%|███████████████████████████████████████████████                                                                                                | 823/2500 [02:10<04:13,  6.62it/s]
loss= 0.004823:  33%|███████████████████████████████████████████████▏                                                                                               | 824/2500 [02:10<04:15,  6.56it/s]
loss= 0.004806:  33%|███████████████████████████████████████████████▏                                                                                               | 825/2500 [02:10<04:14,  6.57it/s]
loss= 0.004801:  33%|███████████████████████████████████████████████▏                                                                                               | 826/2500 [02:11<04:14,  6.59it/s]
loss= 0.004803:  33%|███████████████████████████████████████████████▎                                                                                               | 827/2500 [02:11<04:14,  6.57it/s]
loss= 0.004801:  33%|███████████████████████████████████████████████▎                                                                                               | 828/2500 [02:11<04:13,  6.60it/s]
loss= 0.004791:  33%|███████████████████████████████████████████████▍                                                                                               | 829/2500 [02:11<04:12,  6.62it/s]
loss= 0.004780:  33%|███████████████████████████████████████████████▍                                                                                               | 830/2500 [02:11<04:13,  6.59it/s]
loss= 0.004775:  33%|███████████████████████████████████████████████▌                                                                                               | 831/2500 [02:11<04:12,  6.62it/s]
loss= 0.004774:  33%|███████████████████████████████████████████████▌                                                                                               | 832/2500 [02:11<04:08,  6.71it/s]
loss= 0.004773:  33%|███████████████████████████████████████████████▋                                                                                               | 833/2500 [02:12<04:09,  6.68it/s]
loss= 0.004770:  33%|███████████████████████████████████████████████▋                                                                                               | 834/2500 [02:12<04:11,  6.63it/s]
loss= 0.004765:  33%|███████████████████████████████████████████████▊                                                                                               | 835/2500 [02:12<04:14,  6.55it/s]
loss= 0.004761:  33%|███████████████████████████████████████████████▊                                                                                               | 836/2500 [02:12<04:17,  6.47it/s]
loss= 0.004758:  33%|███████████████████████████████████████████████▉                                                                                               | 837/2500 [02:12<04:15,  6.50it/s]
loss= 0.004756:  34%|███████████████████████████████████████████████▉                                                                                               | 838/2500 [02:12<04:11,  6.60it/s]
loss= 0.004754:  34%|███████████████████████████████████████████████▉                                                                                               | 839/2500 [02:13<04:11,  6.61it/s]
loss= 0.004751:  34%|████████████████████████████████████████████████                                                                                               | 840/2500 [02:13<04:13,  6.54it/s]
loss= 0.004749:  34%|████████████████████████████████████████████████                                                                                               | 841/2500 [02:13<04:16,  6.47it/s]
loss= 0.004747:  34%|████████████████████████████████████████████████▏                                                                                              | 842/2500 [02:13<04:14,  6.50it/s]
loss= 0.004745:  34%|████████████████████████████████████████████████▏                                                                                              | 843/2500 [02:13<04:16,  6.45it/s]
loss= 0.004744:  34%|████████████████████████████████████████████████▎                                                                                              | 844/2500 [02:13<04:13,  6.53it/s]
loss= 0.004742:  34%|████████████████████████████████████████████████▎                                                                                              | 845/2500 [02:13<04:12,  6.54it/s]
loss= 0.004740:  34%|████████████████████████████████████████████████▍                                                                                              | 846/2500 [02:14<04:13,  6.53it/s]
loss= 0.004738:  34%|████████████████████████████████████████████████▍                                                                                              | 847/2500 [02:14<04:14,  6.49it/s]
loss= 0.004737:  34%|████████████████████████████████████████████████▌                                                                                              | 848/2500 [02:14<04:12,  6.55it/s]
loss= 0.004736:  34%|████████████████████████████████████████████████▌                                                                                              | 849/2500 [02:14<04:09,  6.61it/s]
loss= 0.004735:  34%|████████████████████████████████████████████████▌                                                                                              | 850/2500 [02:14<04:06,  6.70it/s]
loss= 0.004734:  34%|████████████████████████████████████████████████▋                                                                                              | 851/2500 [02:14<04:04,  6.74it/s]
loss= 0.004732:  34%|████████████████████████████████████████████████▋                                                                                              | 852/2500 [02:15<04:02,  6.78it/s]
loss= 0.004731:  34%|████████████████████████████████████████████████▊                                                                                              | 853/2500 [02:15<04:00,  6.84it/s]
loss= 0.004730:  34%|████████████████████████████████████████████████▊                                                                                              | 854/2500 [02:15<03:59,  6.86it/s]
loss= 0.004646:  34%|████████████████████████████████████████████████▉                                                                                              | 855/2500 [02:15<04:32,  6.04it/s]
loss= 0.004448:  34%|████████████████████████████████████████████████▉                                                                                              | 856/2500 [02:15<04:25,  6.20it/s]
loss= 0.004354:  34%|█████████████████████████████████████████████████                                                                                              | 857/2500 [02:15<04:18,  6.36it/s]
loss= 0.004363:  34%|█████████████████████████████████████████████████                                                                                              | 858/2500 [02:15<04:12,  6.51it/s]
loss= 0.004375:  34%|█████████████████████████████████████████████████▏                                                                                             | 859/2500 [02:16<04:07,  6.64it/s]
loss= 0.004340:  34%|█████████████████████████████████████████████████▏                                                                                             | 860/2500 [02:16<04:16,  6.38it/s]
loss= 0.004298:  34%|█████████████████████████████████████████████████▏                                                                                             | 861/2500 [02:16<04:23,  6.21it/s]
loss= 0.004283:  34%|█████████████████████████████████████████████████▎                                                                                             | 862/2500 [02:16<04:28,  6.11it/s]
loss= 0.004286:  35%|█████████████████████████████████████████████████▎                                                                                             | 863/2500 [02:16<04:32,  6.00it/s]
loss= 0.004281:  35%|█████████████████████████████████████████████████▍                                                                                             | 864/2500 [02:16<04:34,  5.95it/s]
loss= 0.004264:  35%|█████████████████████████████████████████████████▍                                                                                             | 865/2500 [02:17<04:37,  5.88it/s]
loss= 0.004248:  35%|█████████████████████████████████████████████████▌                                                                                             | 866/2500 [02:17<04:38,  5.87it/s]
loss= 0.004242:  35%|█████████████████████████████████████████████████▌                                                                                             | 867/2500 [02:17<04:39,  5.85it/s]
loss= 0.004243:  35%|█████████████████████████████████████████████████▋                                                                                             | 868/2500 [02:17<04:39,  5.84it/s]
loss= 0.004241:  35%|█████████████████████████████████████████████████▋                                                                                             | 869/2500 [02:17<04:41,  5.80it/s]
loss= 0.004232:  35%|█████████████████████████████████████████████████▊                                                                                             | 870/2500 [02:17<04:41,  5.80it/s]
loss= 0.004222:  35%|█████████████████████████████████████████████████▊                                                                                             | 871/2500 [02:18<04:41,  5.79it/s]
loss= 0.004215:  35%|█████████████████████████████████████████████████▉                                                                                             | 872/2500 [02:18<04:41,  5.78it/s]
loss= 0.004213:  35%|█████████████████████████████████████████████████▉                                                                                             | 873/2500 [02:18<04:41,  5.78it/s]
loss= 0.004212:  35%|█████████████████████████████████████████████████▉                                                                                             | 874/2500 [02:18<04:40,  5.80it/s]
loss= 0.004209:  35%|██████████████████████████████████████████████████                                                                                             | 875/2500 [02:18<04:40,  5.79it/s]
loss= 0.004204:  35%|██████████████████████████████████████████████████                                                                                             | 876/2500 [02:19<04:41,  5.78it/s]
loss= 0.004200:  35%|██████████████████████████████████████████████████▏                                                                                            | 877/2500 [02:19<04:41,  5.77it/s]
loss= 0.004198:  35%|██████████████████████████████████████████████████▏                                                                                            | 878/2500 [02:19<04:41,  5.76it/s]
loss= 0.004195:  35%|██████████████████████████████████████████████████▎                                                                                            | 879/2500 [02:19<04:41,  5.77it/s]
loss= 0.004193:  35%|██████████████████████████████████████████████████▎                                                                                            | 880/2500 [02:19<04:41,  5.75it/s]
loss= 0.004190:  35%|██████████████████████████████████████████████████▍                                                                                            | 881/2500 [02:19<04:40,  5.77it/s]
loss= 0.004188:  35%|██████████████████████████████████████████████████▍                                                                                            | 882/2500 [02:20<04:39,  5.79it/s]
loss= 0.004186:  35%|██████████████████████████████████████████████████▌                                                                                            | 883/2500 [02:20<04:39,  5.79it/s]
loss= 0.004184:  35%|██████████████████████████████████████████████████▌                                                                                            | 884/2500 [02:20<04:39,  5.78it/s]
loss= 0.004183:  35%|██████████████████████████████████████████████████▌                                                                                            | 885/2500 [02:20<04:38,  5.79it/s]
loss= 0.004181:  35%|██████████████████████████████████████████████████▋                                                                                            | 886/2500 [02:20<04:39,  5.77it/s]
loss= 0.004179:  35%|██████████████████████████████████████████████████▋                                                                                            | 887/2500 [02:20<04:39,  5.78it/s]
loss= 0.004178:  36%|██████████████████████████████████████████████████▊                                                                                            | 888/2500 [02:21<04:44,  5.67it/s]
loss= 0.004176:  36%|██████████████████████████████████████████████████▊                                                                                            | 889/2500 [02:21<04:42,  5.71it/s]
loss= 0.004175:  36%|██████████████████████████████████████████████████▉                                                                                            | 890/2500 [02:21<04:41,  5.71it/s]
loss= 0.004174:  36%|██████████████████████████████████████████████████▉                                                                                            | 891/2500 [02:21<04:41,  5.71it/s]
loss= 0.004173:  36%|███████████████████████████████████████████████████                                                                                            | 892/2500 [02:21<04:41,  5.72it/s]
loss= 0.004172:  36%|███████████████████████████████████████████████████                                                                                            | 893/2500 [02:21<04:41,  5.72it/s]
loss= 0.004170:  36%|███████████████████████████████████████████████████▏                                                                                           | 894/2500 [02:22<04:41,  5.70it/s]
loss= 0.004170:  36%|███████████████████████████████████████████████████▏                                                                                           | 895/2500 [02:22<04:42,  5.69it/s]
loss= 0.004169:  36%|███████████████████████████████████████████████████▎                                                                                           | 896/2500 [02:22<04:37,  5.77it/s]
loss= 0.004198:  36%|███████████████████████████████████████████████████▎                                                                                           | 897/2500 [02:22<05:03,  5.28it/s]
loss= 0.003909:  36%|███████████████████████████████████████████████████▎                                                                                           | 898/2500 [02:22<04:52,  5.49it/s]
loss= 0.003812:  36%|███████████████████████████████████████████████████▍                                                                                           | 899/2500 [02:23<04:44,  5.63it/s]
loss= 0.003821:  36%|███████████████████████████████████████████████████▍                                                                                           | 900/2500 [02:23<04:34,  5.83it/s]
loss= 0.003832:  36%|███████████████████████████████████████████████████▌                                                                                           | 901/2500 [02:23<04:29,  5.92it/s]
loss= 0.003800:  36%|███████████████████████████████████████████████████▌                                                                                           | 902/2500 [02:23<04:25,  6.03it/s]
loss= 0.003760:  36%|███████████████████████████████████████████████████▋                                                                                           | 903/2500 [02:23<04:22,  6.09it/s]
loss= 0.003742:  36%|███████████████████████████████████████████████████▋                                                                                           | 904/2500 [02:24<05:23,  4.93it/s]
loss= 0.003740:  36%|███████████████████████████████████████████████████▊                                                                                           | 905/2500 [02:24<05:00,  5.30it/s]
loss= 0.003733:  36%|███████████████████████████████████████████████████▊                                                                                           | 906/2500 [02:24<04:43,  5.62it/s]
loss= 0.003717:  36%|███████████████████████████████████████████████████▉                                                                                           | 907/2500 [02:24<04:29,  5.91it/s]
loss= 0.003701:  36%|███████████████████████████████████████████████████▉                                                                                           | 908/2500 [02:24<04:21,  6.08it/s]
loss= 0.003694:  36%|███████████████████████████████████████████████████▉                                                                                           | 909/2500 [02:24<04:16,  6.20it/s]
loss= 0.003693:  36%|████████████████████████████████████████████████████                                                                                           | 910/2500 [02:24<04:13,  6.27it/s]
loss= 0.003690:  36%|████████████████████████████████████████████████████                                                                                           | 911/2500 [02:25<04:08,  6.39it/s]
loss= 0.003683:  36%|████████████████████████████████████████████████████▏                                                                                          | 912/2500 [02:25<04:06,  6.44it/s]
loss= 0.003673:  37%|████████████████████████████████████████████████████▏                                                                                          | 913/2500 [02:25<04:05,  6.45it/s]
loss= 0.003666:  37%|████████████████████████████████████████████████████▎                                                                                          | 914/2500 [02:25<04:06,  6.45it/s]
loss= 0.003662:  37%|████████████████████████████████████████████████████▎                                                                                          | 915/2500 [02:25<04:05,  6.45it/s]
loss= 0.003659:  37%|████████████████████████████████████████████████████▍                                                                                          | 916/2500 [02:25<04:01,  6.55it/s]
loss= 0.003656:  37%|████████████████████████████████████████████████████▍                                                                                          | 917/2500 [02:25<03:58,  6.64it/s]
loss= 0.003653:  37%|████████████████████████████████████████████████████▌                                                                                          | 918/2500 [02:26<03:58,  6.64it/s]
loss= 0.003649:  37%|████████████████████████████████████████████████████▌                                                                                          | 919/2500 [02:26<03:56,  6.69it/s]
loss= 0.003646:  37%|████████████████████████████████████████████████████▌                                                                                          | 920/2500 [02:26<03:56,  6.68it/s]
loss= 0.003644:  37%|████████████████████████████████████████████████████▋                                                                                          | 921/2500 [02:26<03:58,  6.61it/s]
loss= 0.003641:  37%|████████████████████████████████████████████████████▋                                                                                          | 922/2500 [02:26<03:59,  6.58it/s]
loss= 0.003638:  37%|████████████████████████████████████████████████████▊                                                                                          | 923/2500 [02:26<04:01,  6.54it/s]
loss= 0.003635:  37%|████████████████████████████████████████████████████▊                                                                                          | 924/2500 [02:27<04:02,  6.49it/s]
loss= 0.003633:  37%|████████████████████████████████████████████████████▉                                                                                          | 925/2500 [02:27<04:00,  6.55it/s]
loss= 0.003632:  37%|████████████████████████████████████████████████████▉                                                                                          | 926/2500 [02:27<03:58,  6.59it/s]
loss= 0.003630:  37%|█████████████████████████████████████████████████████                                                                                          | 927/2500 [02:27<04:01,  6.53it/s]
loss= 0.003628:  37%|█████████████████████████████████████████████████████                                                                                          | 928/2500 [02:27<04:01,  6.52it/s]
loss= 0.003627:  37%|█████████████████████████████████████████████████████▏                                                                                         | 929/2500 [02:27<04:04,  6.41it/s]
loss= 0.003625:  37%|█████████████████████████████████████████████████████▏                                                                                         | 930/2500 [02:27<04:00,  6.51it/s]
loss= 0.003623:  37%|█████████████████████████████████████████████████████▎                                                                                         | 931/2500 [02:28<04:01,  6.49it/s]
loss= 0.003622:  37%|█████████████████████████████████████████████████████▎                                                                                         | 932/2500 [02:28<04:03,  6.44it/s]
loss= 0.003621:  37%|█████████████████████████████████████████████████████▎                                                                                         | 933/2500 [02:28<04:02,  6.47it/s]
loss= 0.003620:  37%|█████████████████████████████████████████████████████▍                                                                                         | 934/2500 [02:28<04:02,  6.45it/s]
loss= 0.003619:  37%|█████████████████████████████████████████████████████▍                                                                                         | 935/2500 [02:28<04:02,  6.45it/s]
loss= 0.003617:  37%|█████████████████████████████████████████████████████▌                                                                                         | 936/2500 [02:28<04:01,  6.49it/s]
loss= 0.003617:  37%|█████████████████████████████████████████████████████▌                                                                                         | 937/2500 [02:29<03:59,  6.52it/s]
loss= 0.003616:  38%|█████████████████████████████████████████████████████▋                                                                                         | 938/2500 [02:29<03:58,  6.56it/s]
loss= 0.003615:  38%|█████████████████████████████████████████████████████▋                                                                                         | 939/2500 [02:29<03:59,  6.52it/s]
loss= 0.003815:  38%|█████████████████████████████████████████████████████▊                                                                                         | 940/2500 [02:29<04:25,  5.87it/s]
loss= 0.003412:  38%|█████████████████████████████████████████████████████▊                                                                                         | 941/2500 [02:29<04:26,  5.84it/s]
loss= 0.003297:  38%|█████████████████████████████████████████████████████▉                                                                                         | 942/2500 [02:29<04:15,  6.10it/s]
loss= 0.003306:  38%|█████████████████████████████████████████████████████▉                                                                                         | 943/2500 [02:30<04:07,  6.29it/s]
loss= 0.003318:  38%|█████████████████████████████████████████████████████▉                                                                                         | 944/2500 [02:30<04:01,  6.43it/s]
loss= 0.003289:  38%|██████████████████████████████████████████████████████                                                                                         | 945/2500 [02:30<04:00,  6.47it/s]
loss= 0.003250:  38%|██████████████████████████████████████████████████████                                                                                         | 946/2500 [02:30<03:55,  6.59it/s]
loss= 0.003228:  38%|██████████████████████████████████████████████████████▏                                                                                        | 947/2500 [02:30<03:53,  6.64it/s]
loss= 0.003220:  38%|██████████████████████████████████████████████████████▏                                                                                        | 948/2500 [02:30<03:52,  6.68it/s]
loss= 0.003211:  38%|██████████████████████████████████████████████████████▎                                                                                        | 949/2500 [02:30<03:53,  6.64it/s]
loss= 0.003195:  38%|██████████████████████████████████████████████████████▎                                                                                        | 950/2500 [02:31<03:55,  6.59it/s]
loss= 0.003179:  38%|██████████████████████████████████████████████████████▍                                                                                        | 951/2500 [02:31<03:55,  6.59it/s]
loss= 0.003170:  38%|██████████████████████████████████████████████████████▍                                                                                        | 952/2500 [02:31<03:55,  6.58it/s]
loss= 0.003166:  38%|██████████████████████████████████████████████████████▌                                                                                        | 953/2500 [02:31<03:51,  6.67it/s]
loss= 0.003163:  38%|██████████████████████████████████████████████████████▌                                                                                        | 954/2500 [02:31<03:48,  6.77it/s]
loss= 0.003156:  38%|██████████████████████████████████████████████████████▋                                                                                        | 955/2500 [02:31<03:47,  6.80it/s]
loss= 0.003147:  38%|██████████████████████████████████████████████████████▋                                                                                        | 956/2500 [02:31<03:46,  6.81it/s]
loss= 0.003139:  38%|██████████████████████████████████████████████████████▋                                                                                        | 957/2500 [02:32<03:50,  6.71it/s]
loss= 0.003133:  38%|██████████████████████████████████████████████████████▊                                                                                        | 958/2500 [02:32<03:50,  6.68it/s]
loss= 0.003130:  38%|██████████████████████████████████████████████████████▊                                                                                        | 959/2500 [02:32<03:47,  6.78it/s]
loss= 0.003126:  38%|██████████████████████████████████████████████████████▉                                                                                        | 960/2500 [02:32<03:44,  6.85it/s]
loss= 0.003122:  38%|██████████████████████████████████████████████████████▉                                                                                        | 961/2500 [02:32<03:45,  6.82it/s]
loss= 0.003119:  38%|███████████████████████████████████████████████████████                                                                                        | 962/2500 [02:32<03:44,  6.85it/s]
loss= 0.003116:  39%|███████████████████████████████████████████████████████                                                                                        | 963/2500 [02:33<03:47,  6.76it/s]
loss= 0.003113:  39%|███████████████████████████████████████████████████████▏                                                                                       | 964/2500 [02:33<03:46,  6.77it/s]
loss= 0.003110:  39%|███████████████████████████████████████████████████████▏                                                                                       | 965/2500 [02:33<03:47,  6.75it/s]
loss= 0.003107:  39%|███████████████████████████████████████████████████████▎                                                                                       | 966/2500 [02:33<03:48,  6.72it/s]
loss= 0.003104:  39%|███████████████████████████████████████████████████████▎                                                                                       | 967/2500 [02:33<03:46,  6.78it/s]
loss= 0.003102:  39%|███████████████████████████████████████████████████████▎                                                                                       | 968/2500 [02:33<03:47,  6.72it/s]
loss= 0.003100:  39%|███████████████████████████████████████████████████████▍                                                                                       | 969/2500 [02:33<03:46,  6.75it/s]
loss= 0.003098:  39%|███████████████████████████████████████████████████████▍                                                                                       | 970/2500 [02:34<03:47,  6.74it/s]
loss= 0.003096:  39%|███████████████████████████████████████████████████████▌                                                                                       | 971/2500 [02:34<03:48,  6.70it/s]
loss= 0.003094:  39%|███████████████████████████████████████████████████████▌                                                                                       | 972/2500 [02:34<03:47,  6.70it/s]
loss= 0.003093:  39%|███████████████████████████████████████████████████████▋                                                                                       | 973/2500 [02:34<03:48,  6.69it/s]
loss= 0.003091:  39%|███████████████████████████████████████████████████████▋                                                                                       | 974/2500 [02:34<03:48,  6.67it/s]
loss= 0.003090:  39%|███████████████████████████████████████████████████████▊                                                                                       | 975/2500 [02:34<03:57,  6.41it/s]
loss= 0.003089:  39%|███████████████████████████████████████████████████████▊                                                                                       | 976/2500 [02:34<04:08,  6.14it/s]
loss= 0.003087:  39%|███████████████████████████████████████████████████████▉                                                                                       | 977/2500 [02:35<04:15,  5.96it/s]
loss= 0.003086:  39%|███████████████████████████████████████████████████████▉                                                                                       | 978/2500 [02:35<04:23,  5.78it/s]
loss= 0.003085:  39%|███████████████████████████████████████████████████████▉                                                                                       | 979/2500 [02:35<04:27,  5.68it/s]
loss= 0.003084:  39%|████████████████████████████████████████████████████████                                                                                       | 980/2500 [02:35<04:29,  5.64it/s]
loss= 0.003083:  39%|████████████████████████████████████████████████████████                                                                                       | 981/2500 [02:35<04:29,  5.63it/s]
loss= 0.003082:  39%|████████████████████████████████████████████████████████▏                                                                                      | 982/2500 [02:36<04:32,  5.58it/s]
loss= 0.003081:  39%|████████████████████████████████████████████████████████▏                                                                                      | 983/2500 [02:36<04:37,  5.46it/s]
loss= 0.003524:  39%|████████████████████████████████████████████████████████▎                                                                                      | 984/2500 [02:36<05:12,  4.86it/s]
loss= 0.002975:  39%|████████████████████████████████████████████████████████▎                                                                                      | 985/2500 [02:36<05:04,  4.97it/s]
loss= 0.002825:  39%|████████████████████████████████████████████████████████▍                                                                                      | 986/2500 [02:36<05:03,  4.98it/s]
loss= 0.002829:  39%|████████████████████████████████████████████████████████▍                                                                                      | 987/2500 [02:37<05:01,  5.02it/s]
loss= 0.002843:  40%|████████████████████████████████████████████████████████▌                                                                                      | 988/2500 [02:37<04:44,  5.32it/s]
loss= 0.002821:  40%|████████████████████████████████████████████████████████▌                                                                                      | 989/2500 [02:37<04:51,  5.19it/s]
loss= 0.002784:  40%|████████████████████████████████████████████████████████▋                                                                                      | 990/2500 [02:37<04:32,  5.54it/s]
loss= 0.002756:  40%|████████████████████████████████████████████████████████▋                                                                                      | 991/2500 [02:37<04:16,  5.88it/s]
loss= 0.002741:  40%|████████████████████████████████████████████████████████▋                                                                                      | 992/2500 [02:37<04:04,  6.17it/s]
loss= 0.002727:  40%|████████████████████████████████████████████████████████▊                                                                                      | 993/2500 [02:38<04:00,  6.27it/s]
loss= 0.002710:  40%|████████████████████████████████████████████████████████▊                                                                                      | 994/2500 [02:38<03:55,  6.38it/s]
loss= 0.002694:  40%|████████████████████████████████████████████████████████▉                                                                                      | 995/2500 [02:38<03:53,  6.45it/s]
loss= 0.002683:  40%|████████████████████████████████████████████████████████▉                                                                                      | 996/2500 [02:38<03:51,  6.51it/s]
loss= 0.002677:  40%|█████████████████████████████████████████████████████████                                                                                      | 997/2500 [02:38<03:49,  6.54it/s]
loss= 0.002672:  40%|█████████████████████████████████████████████████████████                                                                                      | 998/2500 [02:38<03:45,  6.67it/s]
loss= 0.002665:  40%|█████████████████████████████████████████████████████████▏                                                                                     | 999/2500 [02:38<03:44,  6.69it/s]
loss= 0.002656:  40%|████████████████████████████████████████████████████████▊                                                                                     | 1000/2500 [02:39<03:44,  6.68it/s]
loss= 0.002648:  40%|████████████████████████████████████████████████████████▊                                                                                     | 1001/2500 [02:39<03:47,  6.60it/s]
loss= 0.002641:  40%|████████████████████████████████████████████████████████▉                                                                                     | 1002/2500 [02:39<03:45,  6.63it/s]
loss= 0.002635:  40%|████████████████████████████████████████████████████████▉                                                                                     | 1003/2500 [02:39<03:43,  6.69it/s]
loss= 0.002630:  40%|█████████████████████████████████████████████████████████                                                                                     | 1004/2500 [02:39<03:43,  6.68it/s]
loss= 0.002627:  40%|█████████████████████████████████████████████████████████                                                                                     | 1005/2500 [02:39<03:41,  6.74it/s]
loss= 0.002623:  40%|█████████████████████████████████████████████████████████▏                                                                                    | 1006/2500 [02:40<03:39,  6.80it/s]
loss= 0.002620:  40%|█████████████████████████████████████████████████████████▏                                                                                    | 1007/2500 [02:40<03:38,  6.84it/s]
loss= 0.002617:  40%|█████████████████████████████████████████████████████████▎                                                                                    | 1008/2500 [02:40<03:38,  6.81it/s]
loss= 0.002614:  40%|█████████████████████████████████████████████████████████▎                                                                                    | 1009/2500 [02:40<03:39,  6.79it/s]
loss= 0.002610:  40%|█████████████████████████████████████████████████████████▎                                                                                    | 1010/2500 [02:40<03:38,  6.82it/s]
loss= 0.002607:  40%|█████████████████████████████████████████████████████████▍                                                                                    | 1011/2500 [02:40<03:38,  6.81it/s]
loss= 0.002604:  40%|█████████████████████████████████████████████████████████▍                                                                                    | 1012/2500 [02:40<03:38,  6.81it/s]
loss= 0.002602:  41%|█████████████████████████████████████████████████████████▌                                                                                    | 1013/2500 [02:41<03:37,  6.83it/s]
loss= 0.002600:  41%|█████████████████████████████████████████████████████████▌                                                                                    | 1014/2500 [02:41<03:36,  6.86it/s]
loss= 0.002598:  41%|█████████████████████████████████████████████████████████▋                                                                                    | 1015/2500 [02:41<03:35,  6.88it/s]
loss= 0.002596:  41%|█████████████████████████████████████████████████████████▋                                                                                    | 1016/2500 [02:41<03:39,  6.77it/s]
loss= 0.002594:  41%|█████████████████████████████████████████████████████████▊                                                                                    | 1017/2500 [02:41<03:38,  6.78it/s]
loss= 0.002593:  41%|█████████████████████████████████████████████████████████▊                                                                                    | 1018/2500 [02:41<03:37,  6.81it/s]
loss= 0.002591:  41%|█████████████████████████████████████████████████████████▉                                                                                    | 1019/2500 [02:41<03:39,  6.75it/s]
loss= 0.002590:  41%|█████████████████████████████████████████████████████████▉                                                                                    | 1020/2500 [02:42<03:39,  6.74it/s]
loss= 0.002588:  41%|█████████████████████████████████████████████████████████▉                                                                                    | 1021/2500 [02:42<03:39,  6.74it/s]
loss= 0.002587:  41%|██████████████████████████████████████████████████████████                                                                                    | 1022/2500 [02:42<03:41,  6.68it/s]
loss= 0.002586:  41%|██████████████████████████████████████████████████████████                                                                                    | 1023/2500 [02:42<03:42,  6.64it/s]
loss= 0.002585:  41%|██████████████████████████████████████████████████████████▏                                                                                   | 1024/2500 [02:42<03:43,  6.60it/s]
loss= 0.002584:  41%|██████████████████████████████████████████████████████████▏                                                                                   | 1025/2500 [02:42<03:42,  6.61it/s]
loss= 0.002582:  41%|██████████████████████████████████████████████████████████▎                                                                                   | 1026/2500 [02:42<03:42,  6.62it/s]
loss= 0.002582:  41%|██████████████████████████████████████████████████████████▎                                                                                   | 1027/2500 [02:43<03:41,  6.66it/s]
loss= 0.002581:  41%|██████████████████████████████████████████████████████████▍                                                                                   | 1028/2500 [02:43<03:41,  6.66it/s]
loss= 0.003352:  41%|██████████████████████████████████████████████████████████▍                                                                                   | 1029/2500 [02:43<04:11,  5.86it/s]
loss= 0.002626:  41%|██████████████████████████████████████████████████████████▌                                                                                   | 1030/2500 [02:43<04:04,  6.01it/s]
loss= 0.002411:  41%|██████████████████████████████████████████████████████████▌                                                                                   | 1031/2500 [02:43<03:59,  6.14it/s]
loss= 0.002404:  41%|██████████████████████████████████████████████████████████▌                                                                                   | 1032/2500 [02:43<03:53,  6.30it/s]
loss= 0.002423:  41%|██████████████████████████████████████████████████████████▋                                                                                   | 1033/2500 [02:44<03:48,  6.43it/s]
loss= 0.002409:  41%|██████████████████████████████████████████████████████████▋                                                                                   | 1034/2500 [02:44<03:45,  6.49it/s]
loss= 0.002374:  41%|██████████████████████████████████████████████████████████▊                                                                                   | 1035/2500 [02:44<03:43,  6.55it/s]
loss= 0.002341:  41%|██████████████████████████████████████████████████████████▊                                                                                   | 1036/2500 [02:44<03:41,  6.60it/s]
loss= 0.002318:  41%|██████████████████████████████████████████████████████████▉                                                                                   | 1037/2500 [02:44<03:43,  6.56it/s]
loss= 0.002298:  42%|██████████████████████████████████████████████████████████▉                                                                                   | 1038/2500 [02:44<03:44,  6.52it/s]
loss= 0.002279:  42%|███████████████████████████████████████████████████████████                                                                                   | 1039/2500 [02:45<03:56,  6.18it/s]
loss= 0.002261:  42%|███████████████████████████████████████████████████████████                                                                                   | 1040/2500 [02:45<03:57,  6.15it/s]
loss= 0.002248:  42%|███████████████████████████████████████████████████████████▏                                                                                  | 1041/2500 [02:45<03:57,  6.13it/s]
loss= 0.002239:  42%|███████████████████████████████████████████████████████████▏                                                                                  | 1042/2500 [02:45<03:57,  6.13it/s]
loss= 0.002231:  42%|███████████████████████████████████████████████████████████▏                                                                                  | 1043/2500 [02:45<03:53,  6.25it/s]
loss= 0.002223:  42%|███████████████████████████████████████████████████████████▎                                                                                  | 1044/2500 [02:45<03:48,  6.36it/s]
loss= 0.002214:  42%|███████████████████████████████████████████████████████████▎                                                                                  | 1045/2500 [02:45<03:46,  6.42it/s]
loss= 0.002205:  42%|███████████████████████████████████████████████████████████▍                                                                                  | 1046/2500 [02:46<03:46,  6.43it/s]
loss= 0.002197:  42%|███████████████████████████████████████████████████████████▍                                                                                  | 1047/2500 [02:46<03:48,  6.35it/s]
loss= 0.002190:  42%|███████████████████████████████████████████████████████████▌                                                                                  | 1048/2500 [02:46<03:49,  6.33it/s]
loss= 0.002184:  42%|███████████████████████████████████████████████████████████▌                                                                                  | 1049/2500 [02:46<03:49,  6.32it/s]
loss= 0.002179:  42%|███████████████████████████████████████████████████████████▋                                                                                  | 1050/2500 [02:46<03:50,  6.28it/s]
loss= 0.002175:  42%|███████████████████████████████████████████████████████████▋                                                                                  | 1051/2500 [02:46<03:50,  6.28it/s]
loss= 0.002172:  42%|███████████████████████████████████████████████████████████▊                                                                                  | 1052/2500 [02:47<03:51,  6.24it/s]
loss= 0.002169:  42%|███████████████████████████████████████████████████████████▊                                                                                  | 1053/2500 [02:47<03:52,  6.23it/s]
loss= 0.002165:  42%|███████████████████████████████████████████████████████████▊                                                                                  | 1054/2500 [02:47<03:52,  6.22it/s]
loss= 0.002161:  42%|███████████████████████████████████████████████████████████▉                                                                                  | 1055/2500 [02:47<03:53,  6.20it/s]
loss= 0.002157:  42%|███████████████████████████████████████████████████████████▉                                                                                  | 1056/2500 [02:47<03:54,  6.17it/s]
loss= 0.002154:  42%|████████████████████████████████████████████████████████████                                                                                  | 1057/2500 [02:47<03:53,  6.17it/s]
loss= 0.002151:  42%|████████████████████████████████████████████████████████████                                                                                  | 1058/2500 [02:48<03:54,  6.15it/s]
loss= 0.002148:  42%|████████████████████████████████████████████████████████████▏                                                                                 | 1059/2500 [02:48<03:58,  6.03it/s]
loss= 0.002146:  42%|████████████████████████████████████████████████████████████▏                                                                                 | 1060/2500 [02:48<03:53,  6.17it/s]
loss= 0.002144:  42%|████████████████████████████████████████████████████████████▎                                                                                 | 1061/2500 [02:48<03:47,  6.34it/s]
loss= 0.002143:  42%|████████████████████████████████████████████████████████████▎                                                                                 | 1062/2500 [02:48<03:44,  6.39it/s]
loss= 0.002141:  43%|████████████████████████████████████████████████████████████▍                                                                                 | 1063/2500 [02:48<03:41,  6.49it/s]
loss= 0.002139:  43%|████████████████████████████████████████████████████████████▍                                                                                 | 1064/2500 [02:49<03:42,  6.44it/s]
loss= 0.002138:  43%|████████████████████████████████████████████████████████████▍                                                                                 | 1065/2500 [02:49<03:40,  6.52it/s]
loss= 0.002136:  43%|████████████████████████████████████████████████████████████▌                                                                                 | 1066/2500 [02:49<03:38,  6.55it/s]
loss= 0.002135:  43%|████████████████████████████████████████████████████████████▌                                                                                 | 1067/2500 [02:49<03:36,  6.62it/s]
loss= 0.002133:  43%|████████████████████████████████████████████████████████████▋                                                                                 | 1068/2500 [02:49<03:34,  6.66it/s]
loss= 0.002132:  43%|████████████████████████████████████████████████████████████▋                                                                                 | 1069/2500 [02:49<03:33,  6.69it/s]
loss= 0.002131:  43%|████████████████████████████████████████████████████████████▊                                                                                 | 1070/2500 [02:49<03:33,  6.71it/s]
loss= 0.002130:  43%|████████████████████████████████████████████████████████████▊                                                                                 | 1071/2500 [02:50<03:33,  6.68it/s]
loss= 0.002129:  43%|████████████████████████████████████████████████████████████▉                                                                                 | 1072/2500 [02:50<03:34,  6.65it/s]
loss= 0.002128:  43%|████████████████████████████████████████████████████████████▉                                                                                 | 1073/2500 [02:50<04:29,  5.30it/s]
loss= 0.002127:  43%|█████████████████████████████████████████████████████████████                                                                                 | 1074/2500 [02:50<04:11,  5.67it/s]
loss= 0.003332:  43%|█████████████████████████████████████████████████████████████                                                                                 | 1075/2500 [02:50<04:28,  5.31it/s]
loss= 0.002394:  43%|█████████████████████████████████████████████████████████████                                                                                 | 1076/2500 [02:51<04:11,  5.67it/s]
loss= 0.002077:  43%|█████████████████████████████████████████████████████████████▏                                                                                | 1077/2500 [02:51<03:58,  5.97it/s]
loss= 0.002045:  43%|█████████████████████████████████████████████████████████████▏                                                                                | 1078/2500 [02:51<03:51,  6.14it/s]
loss= 0.002070:  43%|█████████████████████████████████████████████████████████████▎                                                                                | 1079/2500 [02:51<03:48,  6.22it/s]
loss= 0.002068:  43%|█████████████████████████████████████████████████████████████▎                                                                                | 1080/2500 [02:51<03:46,  6.27it/s]
loss= 0.002038:  43%|█████████████████████████████████████████████████████████████▍                                                                                | 1081/2500 [02:51<03:46,  6.27it/s]
loss= 0.002002:  43%|█████████████████████████████████████████████████████████████▍                                                                                | 1082/2500 [02:51<03:45,  6.30it/s]
loss= 0.001969:  43%|█████████████████████████████████████████████████████████████▌                                                                                | 1083/2500 [02:52<03:42,  6.38it/s]
loss= 0.001940:  43%|█████████████████████████████████████████████████████████████▌                                                                                | 1084/2500 [02:52<03:39,  6.46it/s]
loss= 0.001915:  43%|█████████████████████████████████████████████████████████████▋                                                                                | 1085/2500 [02:52<03:35,  6.57it/s]
loss= 0.001894:  43%|█████████████████████████████████████████████████████████████▋                                                                                | 1086/2500 [02:52<03:32,  6.66it/s]
loss= 0.001879:  43%|█████████████████████████████████████████████████████████████▋                                                                                | 1087/2500 [02:52<03:30,  6.70it/s]
loss= 0.001868:  44%|█████████████████████████████████████████████████████████████▊                                                                                | 1088/2500 [02:52<03:32,  6.64it/s]
loss= 0.001858:  44%|█████████████████████████████████████████████████████████████▊                                                                                | 1089/2500 [02:52<03:32,  6.63it/s]
loss= 0.001848:  44%|█████████████████████████████████████████████████████████████▉                                                                                | 1090/2500 [02:53<03:32,  6.64it/s]
loss= 0.001838:  44%|█████████████████████████████████████████████████████████████▉                                                                                | 1091/2500 [02:53<03:33,  6.61it/s]
loss= 0.001827:  44%|██████████████████████████████████████████████████████████████                                                                                | 1092/2500 [02:53<03:33,  6.59it/s]
loss= 0.001817:  44%|██████████████████████████████████████████████████████████████                                                                                | 1093/2500 [02:53<03:33,  6.58it/s]
loss= 0.001808:  44%|██████████████████████████████████████████████████████████████▏                                                                               | 1094/2500 [02:53<03:34,  6.54it/s]
loss= 0.001800:  44%|██████████████████████████████████████████████████████████████▏                                                                               | 1095/2500 [02:53<03:34,  6.55it/s]
loss= 0.001794:  44%|██████████████████████████████████████████████████████████████▎                                                                               | 1096/2500 [02:54<03:32,  6.61it/s]
loss= 0.001789:  44%|██████████████████████████████████████████████████████████████▎                                                                               | 1097/2500 [02:54<03:31,  6.62it/s]
loss= 0.001785:  44%|██████████████████████████████████████████████████████████████▎                                                                               | 1098/2500 [02:54<03:33,  6.55it/s]
loss= 0.001782:  44%|██████████████████████████████████████████████████████████████▍                                                                               | 1099/2500 [02:54<03:31,  6.62it/s]
loss= 0.001778:  44%|██████████████████████████████████████████████████████████████▍                                                                               | 1100/2500 [02:54<03:29,  6.70it/s]
loss= 0.001774:  44%|██████████████████████████████████████████████████████████████▌                                                                               | 1101/2500 [02:54<03:29,  6.67it/s]
loss= 0.001770:  44%|██████████████████████████████████████████████████████████████▌                                                                               | 1102/2500 [02:54<03:30,  6.64it/s]
loss= 0.001766:  44%|██████████████████████████████████████████████████████████████▋                                                                               | 1103/2500 [02:55<03:29,  6.67it/s]
loss= 0.001762:  44%|██████████████████████████████████████████████████████████████▋                                                                               | 1104/2500 [02:55<03:29,  6.68it/s]
loss= 0.001759:  44%|██████████████████████████████████████████████████████████████▊                                                                               | 1105/2500 [02:55<03:30,  6.64it/s]
loss= 0.001756:  44%|██████████████████████████████████████████████████████████████▊                                                                               | 1106/2500 [02:55<03:30,  6.64it/s]
loss= 0.001754:  44%|██████████████████████████████████████████████████████████████▉                                                                               | 1107/2500 [02:55<03:28,  6.67it/s]
loss= 0.001752:  44%|██████████████████████████████████████████████████████████████▉                                                                               | 1108/2500 [02:55<03:28,  6.68it/s]
loss= 0.001750:  44%|██████████████████████████████████████████████████████████████▉                                                                               | 1109/2500 [02:56<03:29,  6.64it/s]
loss= 0.001748:  44%|███████████████████████████████████████████████████████████████                                                                               | 1110/2500 [02:56<03:31,  6.59it/s]
loss= 0.001746:  44%|███████████████████████████████████████████████████████████████                                                                               | 1111/2500 [02:56<03:29,  6.63it/s]
loss= 0.001745:  44%|███████████████████████████████████████████████████████████████▏                                                                              | 1112/2500 [02:56<03:28,  6.67it/s]
loss= 0.001743:  45%|███████████████████████████████████████████████████████████████▏                                                                              | 1113/2500 [02:56<03:27,  6.69it/s]
loss= 0.001742:  45%|███████████████████████████████████████████████████████████████▎                                                                              | 1114/2500 [02:56<03:28,  6.66it/s]
loss= 0.001740:  45%|███████████████████████████████████████████████████████████████▎                                                                              | 1115/2500 [02:56<03:26,  6.69it/s]
loss= 0.001739:  45%|███████████████████████████████████████████████████████████████▍                                                                              | 1116/2500 [02:57<03:28,  6.64it/s]
loss= 0.001737:  45%|███████████████████████████████████████████████████████████████▍                                                                              | 1117/2500 [02:57<03:28,  6.63it/s]
loss= 0.001736:  45%|███████████████████████████████████████████████████████████████▌                                                                              | 1118/2500 [02:57<03:26,  6.69it/s]
loss= 0.001735:  45%|███████████████████████████████████████████████████████████████▌                                                                              | 1119/2500 [02:57<03:24,  6.76it/s]
loss= 0.001734:  45%|███████████████████████████████████████████████████████████████▌                                                                              | 1120/2500 [02:57<03:22,  6.80it/s]
loss= 0.001733:  45%|███████████████████████████████████████████████████████████████▋                                                                              | 1121/2500 [02:57<03:23,  6.78it/s]
loss= 0.003516:  45%|███████████████████████████████████████████████████████████████▋                                                                              | 1122/2500 [02:57<03:46,  6.08it/s]
loss= 0.002315:  45%|███████████████████████████████████████████████████████████████▊                                                                              | 1123/2500 [02:58<03:39,  6.26it/s]
loss= 0.001852:  45%|███████████████████████████████████████████████████████████████▊                                                                              | 1124/2500 [02:58<03:34,  6.41it/s]
loss= 0.001768:  45%|███████████████████████████████████████████████████████████████▉                                                                              | 1125/2500 [02:58<03:31,  6.50it/s]
loss= 0.001797:  45%|███████████████████████████████████████████████████████████████▉                                                                              | 1126/2500 [02:58<03:32,  6.46it/s]
loss= 0.001814:  45%|████████████████████████████████████████████████████████████████                                                                              | 1127/2500 [02:58<03:29,  6.54it/s]
loss= 0.001798:  45%|████████████████████████████████████████████████████████████████                                                                              | 1128/2500 [02:58<03:28,  6.58it/s]
loss= 0.001762:  45%|████████████████████████████████████████████████████████████████▏                                                                             | 1129/2500 [02:59<03:26,  6.65it/s]
loss= 0.001719:  45%|████████████████████████████████████████████████████████████████▏                                                                             | 1130/2500 [02:59<03:35,  6.35it/s]
loss= 0.001678:  45%|████████████████████████████████████████████████████████████████▏                                                                             | 1131/2500 [02:59<03:31,  6.47it/s]
loss= 0.001642:  45%|████████████████████████████████████████████████████████████████▎                                                                             | 1132/2500 [02:59<03:40,  6.20it/s]
loss= 0.001614:  45%|████████████████████████████████████████████████████████████████▎                                                                             | 1133/2500 [02:59<03:44,  6.10it/s]
loss= 0.001594:  45%|████████████████████████████████████████████████████████████████▍                                                                             | 1134/2500 [02:59<03:46,  6.03it/s]
loss= 0.001580:  45%|████████████████████████████████████████████████████████████████▍                                                                             | 1135/2500 [03:00<03:43,  6.10it/s]
loss= 0.001569:  45%|████████████████████████████████████████████████████████████████▌                                                                             | 1136/2500 [03:00<03:36,  6.30it/s]
loss= 0.001557:  45%|████████████████████████████████████████████████████████████████▌                                                                             | 1137/2500 [03:00<03:32,  6.42it/s]
loss= 0.001545:  46%|████████████████████████████████████████████████████████████████▋                                                                             | 1138/2500 [03:00<03:29,  6.50it/s]
loss= 0.001532:  46%|████████████████████████████████████████████████████████████████▋                                                                             | 1139/2500 [03:00<03:28,  6.52it/s]
loss= 0.001519:  46%|████████████████████████████████████████████████████████████████▊                                                                             | 1140/2500 [03:00<03:28,  6.52it/s]
loss= 0.001508:  46%|████████████████████████████████████████████████████████████████▊                                                                             | 1141/2500 [03:00<03:27,  6.53it/s]
loss= 0.001498:  46%|████████████████████████████████████████████████████████████████▊                                                                             | 1142/2500 [03:01<03:26,  6.58it/s]
loss= 0.001490:  46%|████████████████████████████████████████████████████████████████▉                                                                             | 1143/2500 [03:01<03:25,  6.60it/s]
loss= 0.001484:  46%|████████████████████████████████████████████████████████████████▉                                                                             | 1144/2500 [03:01<03:25,  6.58it/s]
loss= 0.001479:  46%|█████████████████████████████████████████████████████████████████                                                                             | 1145/2500 [03:01<03:26,  6.55it/s]
loss= 0.001475:  46%|█████████████████████████████████████████████████████████████████                                                                             | 1146/2500 [03:01<03:26,  6.56it/s]
loss= 0.001472:  46%|█████████████████████████████████████████████████████████████████▏                                                                            | 1147/2500 [03:01<03:25,  6.59it/s]
loss= 0.001467:  46%|█████████████████████████████████████████████████████████████████▏                                                                            | 1148/2500 [03:02<03:25,  6.58it/s]
loss= 0.001462:  46%|█████████████████████████████████████████████████████████████████▎                                                                            | 1149/2500 [03:02<03:26,  6.55it/s]
loss= 0.001457:  46%|█████████████████████████████████████████████████████████████████▎                                                                            | 1150/2500 [03:02<03:24,  6.61it/s]
loss= 0.001453:  46%|█████████████████████████████████████████████████████████████████▍                                                                            | 1151/2500 [03:02<03:23,  6.63it/s]
loss= 0.001449:  46%|█████████████████████████████████████████████████████████████████▍                                                                            | 1152/2500 [03:02<03:21,  6.70it/s]
loss= 0.001445:  46%|█████████████████████████████████████████████████████████████████▍                                                                            | 1153/2500 [03:02<03:18,  6.79it/s]
loss= 0.001442:  46%|█████████████████████████████████████████████████████████████████▌                                                                            | 1154/2500 [03:02<03:19,  6.75it/s]
loss= 0.001440:  46%|█████████████████████████████████████████████████████████████████▌                                                                            | 1155/2500 [03:03<03:20,  6.70it/s]
loss= 0.001438:  46%|█████████████████████████████████████████████████████████████████▋                                                                            | 1156/2500 [03:03<03:22,  6.64it/s]
loss= 0.001435:  46%|█████████████████████████████████████████████████████████████████▋                                                                            | 1157/2500 [03:03<03:19,  6.72it/s]
loss= 0.001434:  46%|█████████████████████████████████████████████████████████████████▊                                                                            | 1158/2500 [03:03<03:21,  6.66it/s]
loss= 0.001432:  46%|█████████████████████████████████████████████████████████████████▊                                                                            | 1159/2500 [03:03<03:21,  6.66it/s]
loss= 0.001430:  46%|█████████████████████████████████████████████████████████████████▉                                                                            | 1160/2500 [03:03<03:22,  6.62it/s]
loss= 0.001428:  46%|█████████████████████████████████████████████████████████████████▉                                                                            | 1161/2500 [03:03<03:19,  6.72it/s]
loss= 0.001427:  46%|██████████████████████████████████████████████████████████████████                                                                            | 1162/2500 [03:04<03:18,  6.75it/s]
loss= 0.001425:  47%|██████████████████████████████████████████████████████████████████                                                                            | 1163/2500 [03:04<03:18,  6.72it/s]
loss= 0.001424:  47%|██████████████████████████████████████████████████████████████████                                                                            | 1164/2500 [03:04<03:19,  6.70it/s]
loss= 0.001422:  47%|██████████████████████████████████████████████████████████████████▏                                                                           | 1165/2500 [03:04<03:20,  6.66it/s]
loss= 0.001421:  47%|██████████████████████████████████████████████████████████████████▏                                                                           | 1166/2500 [03:04<03:22,  6.59it/s]
loss= 0.001420:  47%|██████████████████████████████████████████████████████████████████▎                                                                           | 1167/2500 [03:04<03:20,  6.65it/s]
loss= 0.001419:  47%|██████████████████████████████████████████████████████████████████▎                                                                           | 1168/2500 [03:04<03:19,  6.69it/s]
loss= 0.001418:  47%|██████████████████████████████████████████████████████████████████▍                                                                           | 1169/2500 [03:05<03:18,  6.72it/s]
loss= 0.004042:  47%|██████████████████████████████████████████████████████████████████▍                                                                           | 1170/2500 [03:05<03:43,  5.96it/s]
loss= 0.002486:  47%|██████████████████████████████████████████████████████████████████▌                                                                           | 1171/2500 [03:05<03:34,  6.20it/s]
loss= 0.001796:  47%|██████████████████████████████████████████████████████████████████▌                                                                           | 1172/2500 [03:05<03:29,  6.34it/s]
loss= 0.001608:  47%|██████████████████████████████████████████████████████████████████▋                                                                           | 1173/2500 [03:05<03:26,  6.42it/s]
loss= 0.001619:  47%|██████████████████████████████████████████████████████████████████▋                                                                           | 1174/2500 [03:05<03:24,  6.49it/s]
loss= 0.001660:  47%|██████████████████████████████████████████████████████████████████▋                                                                           | 1175/2500 [03:06<03:21,  6.59it/s]
loss= 0.001670:  47%|██████████████████████████████████████████████████████████████████▊                                                                           | 1176/2500 [03:06<03:20,  6.61it/s]
loss= 0.001646:  47%|██████████████████████████████████████████████████████████████████▊                                                                           | 1177/2500 [03:06<03:20,  6.61it/s]
loss= 0.001600:  47%|██████████████████████████████████████████████████████████████████▉                                                                           | 1178/2500 [03:06<03:20,  6.61it/s]
loss= 0.001547:  47%|██████████████████████████████████████████████████████████████████▉                                                                           | 1179/2500 [03:06<03:19,  6.61it/s]
loss= 0.001496:  47%|███████████████████████████████████████████████████████████████████                                                                           | 1180/2500 [03:06<03:19,  6.60it/s]
loss= 0.001453:  47%|███████████████████████████████████████████████████████████████████                                                                           | 1181/2500 [03:07<03:20,  6.59it/s]
loss= 0.001422:  47%|███████████████████████████████████████████████████████████████████▏                                                                          | 1182/2500 [03:07<03:23,  6.47it/s]
loss= 0.001400:  47%|███████████████████████████████████████████████████████████████████▏                                                                          | 1183/2500 [03:07<03:26,  6.38it/s]
loss= 0.001383:  47%|███████████████████████████████████████████████████████████████████▎                                                                          | 1184/2500 [03:07<03:28,  6.32it/s]
loss= 0.001369:  47%|███████████████████████████████████████████████████████████████████▎                                                                          | 1185/2500 [03:07<03:27,  6.34it/s]
loss= 0.001355:  47%|███████████████████████████████████████████████████████████████████▎                                                                          | 1186/2500 [03:07<03:27,  6.32it/s]
loss= 0.001340:  47%|███████████████████████████████████████████████████████████████████▍                                                                          | 1187/2500 [03:07<03:27,  6.33it/s]
loss= 0.001325:  48%|███████████████████████████████████████████████████████████████████▍                                                                          | 1188/2500 [03:08<03:28,  6.30it/s]
loss= 0.001310:  48%|███████████████████████████████████████████████████████████████████▌                                                                          | 1189/2500 [03:08<03:27,  6.32it/s]
loss= 0.001297:  48%|███████████████████████████████████████████████████████████████████▌                                                                          | 1190/2500 [03:08<03:27,  6.32it/s]
loss= 0.001286:  48%|███████████████████████████████████████████████████████████████████▋                                                                          | 1191/2500 [03:08<03:26,  6.35it/s]
loss= 0.001278:  48%|███████████████████████████████████████████████████████████████████▋                                                                          | 1192/2500 [03:08<03:26,  6.34it/s]
loss= 0.001271:  48%|███████████████████████████████████████████████████████████████████▊                                                                          | 1193/2500 [03:08<03:22,  6.44it/s]
loss= 0.001266:  48%|███████████████████████████████████████████████████████████████████▊                                                                          | 1194/2500 [03:09<03:21,  6.49it/s]
loss= 0.001261:  48%|███████████████████████████████████████████████████████████████████▉                                                                          | 1195/2500 [03:09<03:20,  6.52it/s]
loss= 0.001256:  48%|███████████████████████████████████████████████████████████████████▉                                                                          | 1196/2500 [03:09<03:19,  6.53it/s]
loss= 0.001251:  48%|███████████████████████████████████████████████████████████████████▉                                                                          | 1197/2500 [03:09<03:19,  6.54it/s]
loss= 0.001246:  48%|████████████████████████████████████████████████████████████████████                                                                          | 1198/2500 [03:09<03:18,  6.56it/s]
loss= 0.001240:  48%|████████████████████████████████████████████████████████████████████                                                                          | 1199/2500 [03:09<03:16,  6.64it/s]
loss= 0.001235:  48%|████████████████████████████████████████████████████████████████████▏                                                                         | 1200/2500 [03:09<03:14,  6.69it/s]
loss= 0.001230:  48%|████████████████████████████████████████████████████████████████████▏                                                                         | 1201/2500 [03:10<03:16,  6.61it/s]
loss= 0.001226:  48%|████████████████████████████████████████████████████████████████████▎                                                                         | 1202/2500 [03:10<03:18,  6.55it/s]
loss= 0.001223:  48%|████████████████████████████████████████████████████████████████████▎                                                                         | 1203/2500 [03:10<03:16,  6.60it/s]
loss= 0.001220:  48%|████████████████████████████████████████████████████████████████████▍                                                                         | 1204/2500 [03:10<03:17,  6.58it/s]
loss= 0.001218:  48%|████████████████████████████████████████████████████████████████████▍                                                                         | 1205/2500 [03:10<03:13,  6.69it/s]
loss= 0.001216:  48%|████████████████████████████████████████████████████████████████████▌                                                                         | 1206/2500 [03:10<03:14,  6.66it/s]
loss= 0.001213:  48%|████████████████████████████████████████████████████████████████████▌                                                                         | 1207/2500 [03:11<03:12,  6.71it/s]
loss= 0.001211:  48%|████████████████████████████████████████████████████████████████████▌                                                                         | 1208/2500 [03:11<03:11,  6.73it/s]
loss= 0.001209:  48%|████████████████████████████████████████████████████████████████████▋                                                                         | 1209/2500 [03:11<03:11,  6.74it/s]
loss= 0.001207:  48%|████████████████████████████████████████████████████████████████████▋                                                                         | 1210/2500 [03:11<03:13,  6.68it/s]
loss= 0.001205:  48%|████████████████████████████████████████████████████████████████████▊                                                                         | 1211/2500 [03:11<03:22,  6.35it/s]
loss= 0.001204:  48%|████████████████████████████████████████████████████████████████████▊                                                                         | 1212/2500 [03:11<03:37,  5.92it/s]
loss= 0.001202:  49%|████████████████████████████████████████████████████████████████████▉                                                                         | 1213/2500 [03:12<03:47,  5.65it/s]
loss= 0.001201:  49%|████████████████████████████████████████████████████████████████████▉                                                                         | 1214/2500 [03:12<03:56,  5.44it/s]
loss= 0.001199:  49%|█████████████████████████████████████████████████████████████████████                                                                         | 1215/2500 [03:12<04:00,  5.34it/s]
loss= 0.001198:  49%|█████████████████████████████████████████████████████████████████████                                                                         | 1216/2500 [03:12<04:01,  5.32it/s]
loss= 0.001197:  49%|█████████████████████████████████████████████████████████████████████▏                                                                        | 1217/2500 [03:12<04:01,  5.31it/s]
loss= 0.001196:  49%|█████████████████████████████████████████████████████████████████████▏                                                                        | 1218/2500 [03:12<04:01,  5.31it/s]
loss= 0.003958:  49%|█████████████████████████████████████████████████████████████████████▏                                                                        | 1219/2500 [03:13<04:24,  4.84it/s]
loss= 0.002373:  49%|█████████████████████████████████████████████████████████████████████▎                                                                        | 1220/2500 [03:13<04:03,  5.27it/s]
loss= 0.001669:  49%|█████████████████████████████████████████████████████████████████████▎                                                                        | 1221/2500 [03:13<03:51,  5.53it/s]
loss= 0.001474:  49%|█████████████████████████████████████████████████████████████████████▍                                                                        | 1222/2500 [03:13<03:44,  5.68it/s]
loss= 0.001476:  49%|█████████████████████████████████████████████████████████████████████▍                                                                        | 1223/2500 [03:13<03:37,  5.87it/s]
loss= 0.001502:  49%|█████████████████████████████████████████████████████████████████████▌                                                                        | 1224/2500 [03:14<03:31,  6.03it/s]
loss= 0.001506:  49%|█████████████████████████████████████████████████████████████████████▌                                                                        | 1225/2500 [03:14<03:27,  6.14it/s]
loss= 0.001490:  49%|█████████████████████████████████████████████████████████████████████▋                                                                        | 1226/2500 [03:14<03:26,  6.18it/s]
loss= 0.001458:  49%|█████████████████████████████████████████████████████████████████████▋                                                                        | 1227/2500 [03:14<03:27,  6.14it/s]
loss= 0.001415:  49%|█████████████████████████████████████████████████████████████████████▊                                                                        | 1228/2500 [03:14<03:23,  6.26it/s]
loss= 0.001367:  49%|█████████████████████████████████████████████████████████████████████▊                                                                        | 1229/2500 [03:14<03:18,  6.42it/s]
loss= 0.001323:  49%|█████████████████████████████████████████████████████████████████████▊                                                                        | 1230/2500 [03:14<03:12,  6.58it/s]
loss= 0.001288:  49%|█████████████████████████████████████████████████████████████████████▉                                                                        | 1231/2500 [03:15<03:09,  6.70it/s]
loss= 0.001261:  49%|█████████████████████████████████████████████████████████████████████▉                                                                        | 1232/2500 [03:15<03:07,  6.76it/s]
loss= 0.001238:  49%|██████████████████████████████████████████████████████████████████████                                                                        | 1233/2500 [03:15<03:08,  6.73it/s]
loss= 0.001217:  49%|██████████████████████████████████████████████████████████████████████                                                                        | 1234/2500 [03:15<03:09,  6.69it/s]
loss= 0.001200:  49%|██████████████████████████████████████████████████████████████████████▏                                                                       | 1235/2500 [03:15<03:08,  6.70it/s]
loss= 0.001186:  49%|██████████████████████████████████████████████████████████████████████▏                                                                       | 1236/2500 [03:15<03:09,  6.67it/s]
loss= 0.001174:  49%|██████████████████████████████████████████████████████████████████████▎                                                                       | 1237/2500 [03:15<03:12,  6.55it/s]
loss= 0.001164:  50%|██████████████████████████████████████████████████████████████████████▎                                                                       | 1238/2500 [03:16<03:17,  6.40it/s]
loss= 0.001153:  50%|██████████████████████████████████████████████████████████████████████▍                                                                       | 1239/2500 [03:16<03:18,  6.35it/s]
loss= 0.001144:  50%|██████████████████████████████████████████████████████████████████████▍                                                                       | 1240/2500 [03:16<03:21,  6.26it/s]
loss= 0.001136:  50%|██████████████████████████████████████████████████████████████████████▍                                                                       | 1241/2500 [03:16<03:22,  6.23it/s]
loss= 0.001129:  50%|██████████████████████████████████████████████████████████████████████▌                                                                       | 1242/2500 [03:16<03:19,  6.31it/s]
loss= 0.001122:  50%|██████████████████████████████████████████████████████████████████████▌                                                                       | 1243/2500 [03:16<03:17,  6.38it/s]
loss= 0.001115:  50%|██████████████████████████████████████████████████████████████████████▋                                                                       | 1244/2500 [03:17<03:14,  6.45it/s]
loss= 0.001109:  50%|██████████████████████████████████████████████████████████████████████▋                                                                       | 1245/2500 [03:17<03:12,  6.53it/s]
loss= 0.001103:  50%|██████████████████████████████████████████████████████████████████████▊                                                                       | 1246/2500 [03:17<03:10,  6.59it/s]
loss= 0.001098:  50%|██████████████████████████████████████████████████████████████████████▊                                                                       | 1247/2500 [03:17<03:08,  6.65it/s]
loss= 0.001093:  50%|██████████████████████████████████████████████████████████████████████▉                                                                       | 1248/2500 [03:17<03:08,  6.63it/s]
loss= 0.001089:  50%|██████████████████████████████████████████████████████████████████████▉                                                                       | 1249/2500 [03:17<03:09,  6.61it/s]
loss= 0.001085:  50%|███████████████████████████████████████████████████████████████████████                                                                       | 1250/2500 [03:18<03:09,  6.60it/s]
loss= 0.001081:  50%|███████████████████████████████████████████████████████████████████████                                                                       | 1251/2500 [03:18<03:07,  6.65it/s]
loss= 0.001078:  50%|███████████████████████████████████████████████████████████████████████                                                                       | 1252/2500 [03:18<03:07,  6.64it/s]
loss= 0.001075:  50%|███████████████████████████████████████████████████████████████████████▏                                                                      | 1253/2500 [03:18<03:05,  6.71it/s]
loss= 0.001072:  50%|███████████████████████████████████████████████████████████████████████▏                                                                      | 1254/2500 [03:18<03:07,  6.64it/s]
loss= 0.001070:  50%|███████████████████████████████████████████████████████████████████████▎                                                                      | 1255/2500 [03:18<03:10,  6.55it/s]
loss= 0.001067:  50%|███████████████████████████████████████████████████████████████████████▎                                                                      | 1256/2500 [03:18<03:09,  6.56it/s]
loss= 0.001065:  50%|███████████████████████████████████████████████████████████████████████▍                                                                      | 1257/2500 [03:19<03:09,  6.57it/s]
loss= 0.001063:  50%|███████████████████████████████████████████████████████████████████████▍                                                                      | 1258/2500 [03:19<03:09,  6.54it/s]
loss= 0.001061:  50%|███████████████████████████████████████████████████████████████████████▌                                                                      | 1259/2500 [03:19<03:10,  6.50it/s]
loss= 0.001059:  50%|███████████████████████████████████████████████████████████████████████▌                                                                      | 1260/2500 [03:19<03:09,  6.56it/s]
loss= 0.001058:  50%|███████████████████████████████████████████████████████████████████████▌                                                                      | 1261/2500 [03:19<03:07,  6.62it/s]
loss= 0.001056:  50%|███████████████████████████████████████████████████████████████████████▋                                                                      | 1262/2500 [03:19<03:05,  6.66it/s]
loss= 0.001055:  51%|███████████████████████████████████████████████████████████████████████▋                                                                      | 1263/2500 [03:19<03:07,  6.59it/s]
loss= 0.001053:  51%|███████████████████████████████████████████████████████████████████████▊                                                                      | 1264/2500 [03:20<03:09,  6.54it/s]
loss= 0.001052:  51%|███████████████████████████████████████████████████████████████████████▊                                                                      | 1265/2500 [03:20<03:09,  6.51it/s]
loss= 0.001051:  51%|███████████████████████████████████████████████████████████████████████▉                                                                      | 1266/2500 [03:20<03:07,  6.58it/s]
loss= 0.001050:  51%|███████████████████████████████████████████████████████████████████████▉                                                                      | 1267/2500 [03:20<03:05,  6.64it/s]
loss= 0.001049:  51%|████████████████████████████████████████████████████████████████████████                                                                      | 1268/2500 [03:20<03:07,  6.57it/s]
loss= 0.001049:  51%|████████████████████████████████████████████████████████████████████████                                                                      | 1268/2500 [03:20<03:15,  6.31it/s]
DONE: /root/autodl-tmp/wwx/figure5_original_method_v1/runs/run_6q0qjssh/original_method_1M.png
REVIEW_ZIP=/root/autodl-tmp/wwx/figure5_original_method_v1/runs/run_6q0qjssh/figure5_completed_review.zip


==> anc/qualitative_record/preparation.json <==
{
  "base_directory": "/root/autodl-tmp/wwx/StainPrompt_FewRef_1M_MAS_Ref5_Frozen",
  "run_directory": "/root/autodl-tmp/wwx/figure5_original_method_v1/runs/run_6q0qjssh",
  "method": "StainPromptInversion original two-term loss, local 1M reproduction",
  "base_code_snapshot_verified": true,
  "changes": [
    "Original diffusion/structural-loss files restored in isolated copy",
    "Single fixed query instead of dataset loop",
    "Modern non-reentrant activation checkpointing",
    "Frozen model weights; prompt remains trainable",
    "MAS alpha=0.05, steps=50, inner_steps=50, seed=0"
  ]
}


==> anc/qualitative_record/run_configuration.json <==
{
  "method": "StainPromptInversion (original two-term objective, local 1M reproduction)",
  "seed": 0,
  "alpha": 0.05,
  "diffusion_steps": 50,
  "inner_steps": 50,
  "image_size": 256,
  "num_channels": 128,
  "num_res_blocks": 3,
  "class_cond": true,
  "noise_schedule": "linear",
  "rescale_timesteps": true,
  "style_inversion_condition": null,
  "structure_inversion_condition": "HE=0",
  "target_condition": "MAS=1",
  "loss": "alpha*MSE + (1-alpha)*StructuralLoss",
  "edge_loss": false,
  "gram_loss": false,
  "OD_loss": false,
  "reference_memory": false,
  "checkpointing": "torch.utils.checkpoint, use_reentrant=False",
  "pretrained_weights_frozen": true,
  "input_manifest": {
    "original_he": "/root/autodl-tmp/wwx_data/ANHIR/val/HE/0001.png",
    "saved_input": "evalations/inputs_res/0.png",
    "pixel_match": true,
    "real_mas_references": [
      {
        "file": "real_mas_unpaired_1.png",
        "source": "/root/autodl-tmp/wwx_data/ANHIR/val/MAS/patch4_10_29.png",
        "relationship": "unpaired; correspondence not established"
      },
      {
        "file": "real_mas_unpaired_2.png",
        "source": "/root/autodl-tmp/wwx_data/ANHIR/val/MAS/patch4_33_176.png",
        "relationship": "unpaired; correspondence not established"
      },
      {
        "file": "real_mas_unpaired_3.png",
        "source": "/root/autodl-tmp/wwx_data/ANHIR/val/MAS/patch4_9_58.png",
        "relationship": "unpaired; correspondence not established"
      }
    ],
    "original_model_output": "pending"
  },
  "input_sha256": "ca5005453808ee5fdbb018b52398d5afbab1d06412317629de740e8b5b4665c0",
  "versions": {
    "python": "3.10.8 (main, Nov 24 2022, 14:13:03) [GCC 11.2.0]",
    "torch": "2.7.1+cu118",
    "cuda": "11.8",
    "numpy": "2.2.6"
  },
  "gpu": {
    "visible_device": "GPU-aed07ec6-eb9f-b1b1-1ebd-ca909b17b6fd",
    "name": "NVIDIA GeForce RTX 3090",
    "free_bytes_before_load": 25155010560
  },
  "weights": {
    "model1000000.pt": {
      "resolved_path": "/root/autodl-tmp/wwx/StainPrompt_SharedPrompt_v2/pretrained_model/model1000000.pt",
      "sha256": "8210e74b0a154ca616e7de4fff55c164f3204ab4851d73472877f1e4cc585e3f"
    },
    "ANHIR_params_latest.pt": {
      "resolved_path": "/root/autodl-tmp/wwx/StainPrompt_SharedPrompt_v2/pretrained_model/ANHIR_params_latest.pt",
      "sha256": "9647e59b908ae986dcb2fd838cc02eafa1cbcfe3f9a13f1d52d0110952eb8e9c"
    }
  },
  "full_model_arguments": {
    "image_size": 256,
    "num_channels": 128,
    "num_res_blocks": 3,
    "num_heads": 4,
    "num_heads_upsample": -1,
    "attention_resolutions": "16,8",
    "dropout": 0.0,
    "learn_sigma": false,
    "sigma_small": false,
    "class_cond": true,
    "diffusion_steps": 50,
    "noise_schedule": "linear",
    "timestep_respacing": "",
    "use_kl": false,
    "predict_xstart": false,
    "rescale_timesteps": true,
    "rescale_learned_sigmas": true,
    "use_checkpoint": false,
    "use_scale_shift_norm": true
  },
  "elapsed_seconds": 210.34535080194473,
  "output_sha256": "5001d7bc8165ae321d45f9a1f4c5c7a64ae30ce43db482bbba588e7f70be95c0",
  "status": "completed"
}


==> anc/same_input_roi.json <==
{
  "selection_basis": "Selected on source H&E; no output-dependent selection or registration.",
  "coordinate_convention": "zero-based, top-left origin; half-open [x0,y0,x1,y1]",
  "roi": [
    96,
    116,
    160,
    180
  ],
  "original_patch_size": [
    256,
    256
  ],
  "crop_size": [
    64,
    64
  ],
  "rendering": "Identical pixel crop in all panels; nearest-neighbor display; source pixels unchanged."
}

